What is the best simulation approach for measuring local density fluctuations near solvo/hydrophobes?

Measurements of local density fluctuations are crucial to characterizing the interfacial properties of equilibrium fluids. A specific case that has been well-explored involves the heightened compressibility of water near hydrophobic entities. Commonly, a spatial profile of local fluctuation strength is constructed from measurements of the mean and variance of solvent particle number fluctuations in a set of contiguous sub-volumes of the system adjacent to the solvo/hydrophobe. An alternative measure proposed by Evans and Stewart (J. Phys.: Condens. Matter 27, 194111 (2015)) defines a local compressibility profile in terms of the chemical potential derivative of the spatial number density profile. Using Grand Canonical Monte Carlo simulation, we compare and contrast the efficacy of these two approaches for a Lennard-Jones solvent at spherical and planar solvophobic interfaces, and SPC/E water at a hydrophobic spherical solute. Our principal findings are that: (i) the local compressibility profile $\chi({\bf r})$ of Evans and Stewart is considerably more sensitive to variations in the strength of local density fluctuations than the spatial fluctuation profile $F({\bf r})$ and can resolve much more detailed structure; (ii) while the local compressibility profile is essentially independent of the choice of spatial discretization used to construct the profile, the spatial fluctuation profile exhibits strong systematic dependence on the size of the subvolumes on which the profile is defined. We clarify the origin and nature of this finite-size effect.

==> Figs/Figdata/RadialAnalysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analysing density profiles"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Requirement already satisfied: h5py in /opt/anaconda3/lib/python3.9/site-packages (3.2.1)\n",
      "Requirement already satisfied: numpy>=1.19.0 in /opt/anaconda3/lib/python3.9/site-packages (from h5py) (1.20.3)\n"
     ]
    }
   ],
   "source": [
    "#!pip install natsort\n",
    "#!pip install h5py"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyzfilename = \"../tjRs14L40mu_2.40_merge.xyz\"\n",
    "#xyzfilename = \"../tj.xyz\"\n",
    "dl=0.5\n",
    "L=40\n",
    "Rs=14.0\n",
    "T=300\n",
    "kB=1.381E-23\n",
    "molrho=3.348e28 # Known from bulk simulation. The molecular number density in A^{-3}\n",
    "chi_b=5.92e-10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "! grep -B1 Lattice $xyzfilename | grep -v Lattice | grep -v -- \"^--$\" > ../outputSphere/particleL\"$L\".txt\n",
    "import numpy as np\n",
    "file=\"../outputSphere/particleL{}.txt\".format(L)\n",
    "natoms = np.loadtxt(file)  # this is number of atoms from history file, not the number of molecules\n",
    "Nmol=(natoms-1)/3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L= 40\n",
      "dl= 0.5\n",
      "frames= 5236\n"
     ]
    }
   ],
   "source": [
    "Volm3=(L**3)*1E-30\n",
    "Vdl3=(dl**3)*1E-30\n",
    "print('L=',L)\n",
    "print('dl=',dl)\n",
    "print('frames=',len(Nmol))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fc112d535b0>]"
      ]
     },
     "execution_count": 83,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAX0AAAD4CAYAAAAAczaOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABKzElEQVR4nO2deZgU1fX3v6dnn2EGGBjWAYZVZN8CuKBIVIi4m6iYuCREjIn5xSSaYNS4JC4xJvoSE6NR4xpE4xoR3BVEBId9kZ0BRtYBBoZlmKXv+0dVdd+uruqq6q7qru45n+eZZ7pvbbe6qk6de+5ZSAgBhmEYpmUQSHUHGIZhmOTBQp9hGKYFwUKfYRimBcFCn2EYpgXBQp9hGKYFkZ3qDljRvn17UVFRkepuMAzDpBVLliypEUKU6dt9L/QrKipQWVmZ6m4wDMOkFUS0zaidzTsMwzAtCBb6DMMwLQgW+gzDMC0IFvoMwzAtCBb6DMMwLQgW+gzDMC0IFvoMwzAtCBb6DOMy63Yfxq9mLU91NxjGEBb6DOMykx6dj9eXfYOtNUdT3RWGiYKFPsO4yI0vLgl9Pt7QnMKeMIwxLPQZxkXmrN4d+twc5Kp0jP9goc8wHrG8ujbVXWCYKFjoM4xHPDR3Xaq7wDBRsNBnGI9g8w7jR1joJ4HD9Y1oag6muhtMkjnGE7mMD2Gh7zHNQYEhd7+PO99anequMAzDsND3mhNNirb31vKdKe4JwzAMC33PqW9UzDp52fxTMwyTeiwlERE9Q0R7iWi11DaLiJarf1VEtFxtzyGi54hoFRF9TUS3SduMVNs3EdEMIiJPzshnaJp+XnZWinvCGDF39W58U3s81d1gmKRhR/18FsAkuUEIcYUQYpgQYhiA1wC8ri76HoA8IcRgACMB3EBEFeqyxwFMA9BX/YvYZ6ZyQtP0c1jT9yM/eXEJLnpsgWf7F4I9eBh/YSmJhBDzABwwWqZq65cDmKmtDqCIiLIBFABoAHCYiDoDKBFCLBTKU/A8gIsT7763PPHZZqz+5lBC+zjRxOYdv6K5VNYcOeH5MRjGLyQqicYB2COE2Kh+/y+AowB2AdgO4GEhxAEAXQFUS9tVq22GENE0Iqokosp9+/Yl2MX4eWDOOpz/t88T2gebd/xLYxLcaJtY6DM+I1GhPwVhLR8ARgNoBtAFQE8AvyaiXgCM7PemT4MQ4kkhxCghxKiysrIEu5hatIncfDbv+I6Dxxo8PwYLfcZvZMe7oWrCuRSK7V7jKgBzhRCNAPYS0QIAowDMB1AurVcOoEX4MLKm71/mb6jx/BgclMf4jUTUz7MBrBNCyGab7QAmkEIRgLHqOrsA1BHRWHUe4BoAbyVw7KRSc+QEKqbPxjsrnb+nrn56MQAgl236vqMg1/sXMWv6jN+w47I5E8BCACcRUTURTVUXXYlI0w4A/B1AKwCrAXwF4N9CiJXqshsBPAVgE4DNAOYk3v3ksGFPHQDg6c+3xr0Pnsj1HxXtikKfa481YNehxF03O5bkRXxvamahz/gLS/OOEGKKSft1Bm1HoLhtGq1fCWCQw/6ljL119aHP76zcBQBYtr027v2x0PcfTcGwZ9Wwez8AAFQ9ODmhfWYHAvjuyHL8d4kyAE7GZDHDOIElkQm7D4WF/tJtBxPeH9v0/YcXphfNL/+OyScDYJdNxn+w0DehURqWj+zRNuH9sU3ff3hleiEAHUrylWMEWdNn/AVLIhNkr4u+HVolvL/srBaRdSKtOHBUcdmURf9Li7bhyImmhPedE1CuN0/kMn6Dhb4J8sPqxnPbKi9u71jGI371ynIAQENT+AV/+xurcddbaxLed5Ym9Hkil/EZLPRN2H7gWOhz0GH+lL++vx7rdh9GUHpbaEKA8Q8nmoxNL/IkvlO0K56TpTxarOkzfoOFvgl3vBkueuJE5p9oasaMjzfhu48vxJqdhz3oGeM1ieZII5I1fbbpM/6Chb4JzRHmHftSQNvuWENTxOQtJ1tMH443Jl7mUJvDaWTzDuMzWOjbwMkIXRvOBwV77Pidm87qAwDo2qYgon3NzsQyqwKKvz7ALpuM/2CpZELbwpzQZ0eavqTZnfXwp252iXEZLQ2DvohKwIX6PiFNn102GZ/BQt+En0/oG/pcrw73u5cWWm7HE3fpQ61Jls1ErqGmH+Romj6bdxifwULfBNnb5m8fbwIAtC3KtdyOh/Ppw7/mG+dSKshJLHqaQOGJXNb0GZ/BQt8EozJ3zTYeYH7I05/WBTnWK1mQk8XBWYw/YaFvgtGzaifQhjX99GdQ15KE98HBWYxfYaFvgjx5e0qvdgDsCXTW7NIfOeWyU4QanqUFZ93+xipX+sQwbsFC3wTZuqOZbOwIfdb0059Er6EcnHW0oZnvCcZXsNA3Qdb0G9Qh+paao9hzOHaIvtlwnh/79MENIS0n2DOaH2KYVMFC3wT5MZVD6V/6clvM7bhoRvrSr6OSTbXZBSGtuWwC/MJn/AULfRNeWhQW7hGC3CJwh4V++vKny4agTWFOQpq+9r7IkjR9pwn7GMZLWOibsONAOEpTNtnkWuTFb2Chn7ZkBQhZRK7Y9CM0fZb5jI/gJO82sCPIt+0/ijP//Kn3nWE8I0BKUJXbNv2V1YcwumdpwvtkGDdgTd8Gh443hj7X1RtXVVq09UCyusN4RHaWe0Jfc9kEgM837kt4fwzjFiz0bSAL+ifmbTFc57bX2R873cnSNH2X7TEBLqDD+AgW+iYM794m4nusylf1jeyLnY6Uty3A0PLWoe9ZgcQ1faMt2xZa52ximGTBQt8EfXrdWILg92+tNl3G+Jfi/ByUFeeHvjc0B12ZyAUi751SG4n6GCZZsNA3Ycm2g7bX3bDniPVK7MLhO4QQER64Qijavlsulv+76XQAiWXtvP75Spz/t/mu9IdhAPbeMWSHVBTdDi7U3GBShHzpNO8dt5KkaV6bieRj+mDtHlf6wjAarOkbYKToybZfmTeXfYNl22u97RCTFAQEAkRYvqM2/n1I9442D+TGyIFTOTBuwULfgIDBr7Ki2rhu6s2zlnvbGSZp9OtQjMP1jShJMJ++NvLLDriXU5/9BBi3sBT6RPQMEe0lotVS2ywiWq7+VRHRcmnZECJaSERriGgVEeWr7SPV75uIaAaRf40ii7bY87l3o4A24x8CAcLw7m1d88TSnAGCNvd39EQTKqbPxpQnv4xaxsV5GLewo+k/C2CS3CCEuEIIMUwIMQzAawBeBwAiygbwIoCfCCEGAhgPQItsehzANAB91b+IffqFE03N+Mv766Pap3+nPwAgPyf8kz27oCpZ3WI8Qq965GQRGprcEbDZWp1cm0J/017FIWDhlv1Ry1jmM25hKfSFEPMAGKq+qrZ+OYCZatO5AFYKIVao2+4XQjQTUWcAJUKIhUIxTj4P4GIX+u8qLyyswsl3zo2IwNUoLczF98d0R31jEBXTZ+Pml5fF9N2X8e+YJvP475JqVEyfjb0WKbDNyAkEEtSqwwJeMxP++tUVtrbMyzF/HN0OGIuXRz7YgIrps117MTLJJ1Gb/jgAe4QQG9Xv/QAIInqPiJYS0W/U9q4AqqXtqtU2Q4hoGhFVElHlvn3JC2F/Yt4WBIVS+AIAzuxXFlrW0ByMEPJvLt9pK9LyzvMHuN9RxpTXlyq32ca9NtxoVX47qT/+ePEgAEBONmHP4RMJTZxqd0W20eRQDBqbIo8p98EvwX/PLFCKyR9vbE5xT5h4SVToT0FYywcUF9DTAXxf/X8JEX0b+mgVBdO7WAjxpBBilBBiVFlZmdlqrlN98HjE926lBXjkiqEAgD4dWuH9NZHuc3YU/WtO6eFa/xhrtNTWVsVugLCnzY3je+MHY5XrpJlYnv58a8J9cSjzcaIpUpDKgt4vQt/pPAXjP+IW+qr9/lIAs6TmagCfCSFqhBDHALwLYITaXi6tVw5gZ7zHjpeFm/fjv0uqrVdUySLCJcPL8flvz8LYXu2wWydI7Ez4ZqkPSaoekQ176rC15miKjp58OrUuABAdUW0G6fSRXYeUa/ylzcn8WGRJfZi3wXrEqvfyafahpp/lokcSkxoS0fTPBrBOCCFL0fcADCGiQvWlcCaAtUKIXQDqiGisOg9wDYC3Ejh2XEz515e45dUVtu2RmvmmvG2h4XI7JoRAQC9Wksu5j8zDWQ9/msIeJBfNTTJeIZmrZsd0wy9eNu9c88xiy5evvs/y1IJfCrFo9zJ7E6Uvdlw2ZwJYCOAkIqomoqnqoisRadqBEOIggL8C+ArAcgBLhRCz1cU3AngKwCYAmwHMceME4qE5KDB39S6srK6NuV5Wms/AWp1furP6m0OYvXIXnvuiCqu/UdxnNQ3//bW7LbcXBuMvLSVyvEJW3kxv3jnWYJyWWyMdNH3N09qtqGUm+VimYRBCTDFpv86k/UUobpv69koAgxz2zzV21obt9Y3BIH7y4lIAQNWDk023+d6obp73y0sufGxBqrvgKef/7fPQ565tCrBg+oSQXfy9NfbSF+jf61rxk0RkbDg4K1LqW3l7Neu0Z3/a9JX/XBY0fWkxEbmy5mZXS+nRztisk44EgwK3v7EKa3ceTnVXACjpqG9+eRl2H4rPtVLPN+pL3a4brRnb9it5l9wQsnpNf8m2g3hwzjrDdXcfqsePnq0MfX931S48/F44XqTmyImE++MG2gstXW36W2uO4tZXV6CpBb+0WozQl4fddi+4EwEiu2Y+dc0o29sliz119Xhp0Xb88NnFqe4KAOC9Nbvx5vKduO/dr13db6LCWovRWJFA/h0NvXnw9jdW45+fbTZc9w+z10Z8/+lLS/HCl9tC3x/7eFPC/XEDzXyWrpr+zbOW49Ul1Vj5TcuNpm8xWTZXSrlzRt//UdTyHz9XGdXmxKbfozQ8Kjh7QEeHvXOfcx/5LOK7Jgv9Mk+Rl62kG6530d978N3vmZazNCKW2b5VfnyPhrxLM6Wh3+1z0NAcjDAtWl2Vj9btjas/bhMW+ump6WsT9Ha9uzKRjBX6Qgg0BwWy1Ym5Z7+I7Xf94dfRNmAnZe4EgKevHYWubRWXwVd/ckpKfZn1Of61vvgl5VFOlvsaoxOBr6H/OT69ZTzGP/wpLh1hGjtovU9VhJv91g3qOQeDwrNSisGgUivA7esdShedppq+9qJvyRUsM9a8c+WTX6LP7XOwcLOSx8QNzaRn+yLTZUIIfPvkjujfqQQA8K2KUozp1S7hY7pF6Gb3yRXXXsafrvdX0fCK9kXIyaKkZLWc8fFG65XipNfv3sWVBonbEkV7oaWrpq+Z/1qypu8TEeA+i7YqwTWPfaI8WOt2Jz6B+dfLh5ousxISqXazbvbZsDbHY1VrdEWp5TpmlyQrQK6N0qad0ct02aMfhoX+CYvYkU4l+TGXa3yxqQZ765TJce0ZcBPtsq3d5Q+HAKdoczZ+eQ5SQcaadzQWbNqPBZtqUN9obzjat0MrdG5TYBhBaRakpWAuJPxgUtGG43652RP1snFr/0ahc1lEcXun6IO6hpa3MV1XLsxjVSFrUFfjIj4y2/YfxVVPLbJcLxG0++cP76zF1NN7enosL9C8vHzyGKSEjBf6QOx6t81BESEgsgKEf10zEkdPRE8wlhXnRbWVty1A9cHjKdfkrdDsyH652TXzjlcYpSe2SyCQWHF0+TeO9e6JrUREMrpnW8t1DhxtsL2/eNmSISk9ElF+ao81YPU3h3F63/Yu9ih5ZKx5pzgv/D7bFcMX/LkvqiK+ZwUIedlZKC3KNVy/a5uCiO+asPeTzK89Fv3wa7EJftH0tYlcL9m4py6u7dwsjh5ronb2ql2uHEND84hirDGKxrbLj5+rxA+eXoSjJ5w7DviBjBX6p/UJv4VnLt5uut6976zF5f9cGPpuZRZYMH0CxvQM24uPqqH1ftL09aaJgV1KQrlS3Ba1VzyxEP9b4Tx3XqIvHzsCXUuRbYZZfp3aY414fuE2V+aBklnb1i+T9JnOevXeS9cAtYy9TZy8yRdXhSe87Agj+cUwRLXZJqI5uI3+DIQIe1u4qelXHzyGRVsP4Oczl7m2T7uc88g8y3VsCdwYP8ekR+c76JExT87bkvA+7OKXVA0thXQtVp+xQj9eN+JsGxOAstDXzEh+uv56gRgUImzecXEC1a7b3t66etzwQiXq6qMrknmJG5qYWdoEM/RHPBbnaCN6Pet1lsaYu/KCdM6p78bzypq+z2jwMHgkwn1OlaF+uvz6CT0hlCRzgLtBKXY1yxkfbcR7a/bgzWXfuHfwGJx1klJ4p32r6Il3p5ilTYiF/BPfcKa5yyYQFhyjelhP1Fpx51trEt6HE7x8xtKBdM00mrFCP96IwUYbgkzW9LVPVhpbssw/Rv1Yv6cuNOm0ZudhyxS/drE72amlKzbzRX/X5QlNrZBK1f7YnibJuCJFubEd5LSI5L4dW4XaTupY7Nrx9dW43OSETTdoP+KOpp+e55/BQj++q2rnZSH73duxkSfTX8bsnbWrNuzBVFVzzKVj2fuNrQqbPPz+esP2eHlruTKimLvKOqe+19fG6hfSTGTyPZWT7V6v9h4+EWWGaQ6KuO3/stdVvYcvlHSANX2fkZcT36nZuZCaUAGAfqqGZuTDnwrMHuYvJb91tyb87Co6WapbiZkN1G3BO6iLEsjUrpWx262X6N+DVveFpunLv0E8CqSZ6WzcQ5/g+7qAreH3vo+xD0QnHbRDU1CE3JbTWtN3YZzHNn2fEa89186QTZuc611WhBvH98HL08bi1N7+CNQw0769yNLolqbvdsTyzef0BQCMtLKT23xm7ZbX1JDPZ0T3tpg1bWzUOhP6dwAQFvpyV7TPv53UH+/dfIatrs5ZbW4i0weqHa5vwr465/n5g0EBIYC8bO0lnr5C3w3S9fwzVujHq81u3mcdcViYqwTBDO7aGlkBwlgfJVazI4jdkrF2hX6WldBPsB/n6FJZF6p2dDv3gJ0Xzj3/S2yC1CjxnpaeobFJ6aM8F6N9rmhXiO6l9qJ2k1GJ+QM1E60WldvSXUTZvOMzvLwhfz5B0SQ72EyClUyS+SAaDW+FEJi9cleEdrxm56GovsnvC6cvIf28yz++PyLie26CdW71eJG4rChPURwamoOorDqA7QfC8yy7DyvzL05SVcTzIteSj9llw+7IgLiDx5Lrgusm8d4aCzbVhFJ4s3nHZ3gp/M7qr7gEThrUybNjxEsy70MjTeeT9Xvxs/8sxYyPwhkkP/xaMS0dMQlbdxowdtN/wsFgJfnZIe8gQHHXDI8sHO3WFCdurmZeXJcOj8zPX6TGdzQFg/juPxdiwSbFBHP12B6oVYWpnZgRjXiE/k3/Wep8Ixe3TzeEEBHzI/qaxulCxgr9uWusPTdiFUWPRf9OJah6cDJGdE/ct9pt7ATMuPVCNKrbqtmK96ja6iuVO0LLntXlOYqX9VIKhvwcRWPu00GZUL/tvJNDQrrZ0o3WmPK2xvmVEuGvVwyLuN80oS/XCC5vW4A/XDwo9F0W5FZ9kJe3KcyJWm5UrGaLDVNmxDF03/fGMS+QzizXldDU6imnGxkr9I24+4JwHdsHLh0MIDK9bSYgC7pbJ55kGBxkJQzt8rs3VkW1aUPebNW17zf/XWm5H6cTuVNGdwt9fupapR7x/ZcMxpDy1ujRrjAUdWznBWh0ZH3+pY17jxislRhtChTBLFf70o94GpuFbQ1eNjUYedW8vrQ6qs3py99PUefxkGjahEv+8UXE91+9siKh/aWKFiP0fzupP647LZz/e8ro7gCAn5zZOynHT9YDo6WR/sNFA/Gzs/pgqnTOGjsOuKOhGHm1aII2K0D401zzFAayy5zTcP5uUkpiLffR6J6lePum05GXnRWqA2wk1HYdOo6rn16EwzFSQiQjE6lWVlN+oWjvmu+oZkMnpSS133Bgl5LQC1fmt6+twsDfz8VBKVrb6ZxHupcYlIMD3XoeJz4yDxXTZ+OBOV+7s8MkkLFC/8mrR+IHY7uHvmv20ZnXj8UfLhoYaj+lt/eeN8nMZnzDC0sAAPvVh9soa+ifHOaTMeNX5/SLatOCjbIDATz+qb0UBtsOODMzWE1waudsJNRmfLQR8zfW4J0Vu0w1v2RcL+1+lOc+tJdNruoS6Ujoi/DL9tWfnBJyCZU52tCMmV9tl7Zx1ufB6qj4vksUE9Qlw+OvI5wKnE5c20EzNT7xWfIS6yVKxgr9cwd2whWjwkJfE4Kn9G6Hq0+pCLV7XcEpVWgufNkG+XaL86NtvvFQnB9OMaBp1dp/J5OQbru+BWIIfW3uTeuekYBPRNO3eyZGx9D63am14hXmJD/+J2qtYSJC/04luPnsvpbHNZqTAYCdtcdRMX02KqbPNlzev1MJiIBuurkPvzPlX+7XDE5HMrpy1qCuJaHPK6trDdfxQylDL9BOyyjH+nWnVbhyDFkRbWwOIiuQFbItm2XzPNbQFPKj94qweSd6mfYiiCWc9V3Xe95YYeeWMjLBaPzy7H7oUVqEiQM7hkwSdiNItb2aKTNW7+JgUOCjr41LN2o9CJDyUk83l0V54tpPqdCTTcZq+kCkQNeiCKPW0X3Xe26kK7Ee/iyXXnSyJt0U0vQVIWWWR37A798LRXZquG1D1150RhPWmpy67fXoSWiz/sQS0PFidA02qfb9/JwsXDWme1wKiZatM8fEBGblsXPP/9aYZuvUzGEBImQlWFKSSR2WQp+IniGivUS0WmqbRUTL1b8qIlqu26Y7ER0holuktpFEtIqINhHRDEqyil2UZ6xdyr24ZHhX/O+m05PUo+TgpflKtolrAVM1R6zrtOqFsdMUvVZeGJpANZogliexzfaiF/peRLvGe13W7DxkeP5XjVFMmbdMPCnm/tfuMq4G1tAUxCuVO/Dcwm2mxw6bxgjZgUDaafoyXjhWxJvZN9nY0fSfBTBJbhBCXCGEGCaEGAbgNQCv67Z5BMAcXdvjAKYB6Kv+TUISMUtxKz/QPxjbA21NauOmG5pgNdIo3Rrays+8NoFrxxff7VTKemKlfZCrpAHGLpvf0QXdZTnR9C1+2h7tCiP66ITPN9Zg8ozP8dKi6PKfuVkBFOdnh+IWckxqJ7YuMJ7P+fnMpZbutdrIjgis6RuQLvUFLIW+EGIeAMM4dFVbvxzATKntYgBbAKyR2joDKBFCLBSKmvI8gIsT6bhT7Gj6lgm60gjZddIr5IfeSfKpTS75vb/+01MN27X5hAWbauLa78/O6oMVvz8Xa++dCMB5bqBYI4P3bj4Da++d6Pi6CAFsVesDfG2grQeFiNinmUlqZ+3xiO+a/f6jr60T8mmXW9H0KW0TjgHG7+a9h+vxfzOXGY6k9IWJjEiXrKOJ2vTHAdgjhNgIAERUBOC3AO7RrdcVgBwdUq22GUJE04iokogq9+3bl2AXFbQkaS0FbegtW9G0NL9uDW0jbPoOPHAam90Za+Sa2K210U28mUUDAULrwhwU5majQ3Geazl8AMVeX5ibbVvoRwzUYvSjOSgiRnVm3lP6hIJTn6sEYC+PjNBp+umacMyM0fd/hLdX7MSrldGBbCP+8IHl9hmj6VswBZKWD0XYPyKE0KtyRneg6R0jhHhSCDFKCDGqrKwswS4q5Jvk109W0FSyHw+joffbN50GQEm1+/aKnXHve/3uOlRMn40/zg4HpBw8FlsTkrNFyvUINJxES1qtqReo63Yfxh/fWRv1m9g5pFfCLZERmNFsWFCICI8pL6bMwt47iqafTuYd/f0V636rORpfeol0iViOW+gTUTaASwHMkprHAHiIiKoA3Azgd0R0ExTNvlxarxxA/FInDswCesy8etwkGWlv9cR6IN9avhP/N3OZ6XIrJj46L6rtL+9viLnNUSnZ2i4p34xGPALETK7pJ2LveGM1nvp8a5RpQ9lH7GsTIHKUtsLumvF4UMXat17TL/VgbioY8t5R5jnSSeibleo0IhXPazJJROKdDWCdECI0FhJCjBNCVAghKgA8CuB+IcRjQohdAOqIaKw6D3ANgLcSOLZtfjpeSbNg5sIWCBCqHpwcd/I1v2KkSSbjZh7RvY1h+34Lm2if2+dg8oz5rvRBf+5LtyupKXYcdJ5+IjsO4WZHnrs919IcjNxnlnpfm03cyjwXY/K9YvrsUGoP7WcgIuysrcfry75BXYx0Fn7C6IVvRryDpHTx/bfjsjkTwEIAJxFRNRFNVRddiUjTjhU3AngKwCYAmxHt3eMJPz2rD6ae3hPfH9PdeuUMYFi3NgCAmyb0SepxLxjaBQCQiCVkzU5jd0Kn6OWpJqz+o/N6sfOQZpE3Gq3b5hf9RK6GHbPZXW/HLhJz2eNfROwrQOGR2YcmgVx+498LqiK+x/pVMlvPtxGRK4SYYtJ+ncV2d+u+VwIYZLy2d7TKy8ad5w+wXjFD0NK/6lMtlBXneZpTRpM3dm3ziWQ8tNpUFqiyr75RLhurnyQrQK5O5DpFHp29EMOHvjloLPS7lRa69jINm3fCx1m2vRaXDC8328Q3FDhw5MjLDmD0fR/i4uFdMWlQJ1yqy65pRsbb9Jn04YmrR+L5H42Oaq9vbHbtGEcbmrHjwDHstxGcJXOhOkKIBzvmqjppLiEehd1oItesGIxT/vK9oRGfP7t1fMz1tYycR09EX7dmIQxTLDz7w+jrHi+aS6KsPPx3SbSni1MamoI40eTevWjE6IpSAMCP1KyzsQR0j3ZF2Ft3Ak/O2+Lo/NJE5rPQbwlMHNgJJ3cuiRKR/e+c69ox7nxzNcY99Am+sWk71R6QeAvYWzH9O/0BAEPveT/UJtt1O5bYO65e0/9iUw0G3fWeaQyAkxHMZSPDGvKFw7qgR7siW9sZOR80Nxtr+pqbrhtMV1NXyJq+G6OgUx/8GCfd4d69aITWz3atrCe4ZffVdNHencBCP0Oob2zG6m8OOd5urUtDfyv6dWwV8f1Z1cbqoAysI4zGAFU1kT7qtl02JSFQqU5qLty8P2K91d8cCk0YO7GivTB1NP783SGmjgbhvorQvEk3g2LpiqZvfOTKO87GjCnDHfQqNvJh6huD2LS3znxlG5hl+3QT7RqGYzvML/6xhvBITj63zq1j18ROtEhLsmChnyHc+eZqnP+3z2OvZCATzpsxH9VxeLU4RT/HoMUJZJmkC4iN9cP15/fWR7UdbQibEELPp4WE1qcb0LTpRl006vl/+9y27VdmXN8yfG9UN9PlsoDVgmyN4gaCJjZ9QBlNJWJG06N/uUx81B2vq3W7vVNAtPmcXBsu2re+Gk5H8VXVwdDniQPD6Tm08pzpCAv9JOG1ErBMV7/TCVohbi9pW2g8rHaSd19PrIlpqwhTu/b9LfuOYtHWcBYS7ZjzNsSX4iERtHNavydSOH6+sQZb9x9N6Le0Qn7x6YW+azWX65zNB9nhcH0j/rdiZ8hP32pEBZhH1sov1Q4GZrM0UfRZ6CeFJPiA2Xng/Rh04lVuoHF928dcHhTC1kN66HhjRFlI7Tc0yn8DeDuZp2mr767aHdH+g6cXYcu+o6Y1DNzgPin62s3DyC8ML7zLbnllBX4+c1noeuWow6V4BLT8jE09vacr/UsFLPQzkFvV9Lp2SaaGMqZnacR3r4S+lTkjlDHS5ovwsw37olJXPDlPKQc5R5c11CvXWKOo0r2Hw9HNidZJ6BvDZLFPtru7eH5y0jYvfrYdB5XJ+yNqAXoz884rlTss9yUnsfv2yR3xbYOSlOkAC/0MQfZNf/FLY39uM5ngNJIwvtQVyjFkUwkQ34Nu5yVlVZjFqUni2mcWR6WuuP/ddQgGBW58aamjfcWDEMZZHG+R0iFbafpn9FPyWA3sUoKxvUqj8lEVmmSiBcLzCYC7RW/k+QlP8gUJrbiP8l+7d/VXX04rbVZIKSsQwIwpw3HpCCVXpD6hH5t3mKRx6HhjhLnBSZ4RAPjlrOWO1p88uHPE91ja+u/O6x8zxYU+YOqlReYBSHpiyQirEYTdB/SS4V3RrTQsBPTHvOaZxfZ2FCfa4f7ywQZs2x9d9WrPIfua/o1nKilJcrMDeHnaKTi5c0nEcm1fl47oihenjolY9uby8CjHVaEvvXzXezCRu2634n3z+jIlyZ8dm37P9saus9kBwoVDu+Cvlw9zrX+pgIV+BmC3KInZo6pPt+uUWPMJ16hF6LWHe8royHQY+hfU7W+shhvEkkvXntLDtqYfIEKstPGf6/z1vdT2dqpCWc6ns35P2KXQ6kWnmSe0KGX92rtVUxGBYu7LaFG87opytSk5a6tXaOadWN091mAcKGapSKRJeBYL/RRQffAYKqbPxhdxFvnQc1x3k3o4n2eIPq/9lNGKC2L/TsWhSk4dixUfZ73dOC/HmzoHZonG2rfKQ35uVkQVqFgECLYDzjS8rgRamJuFiumzsULnsaV/AZmhvWjN+tmpdV7MusBG213xxJe2jq0nshCP90LTaJTSoFM8zIR+rUX68HQx71jm3mHcp1L1/Z1VuQOn9ontZSJTV9+IgpysqDTRuw9Hpio2e5jdEkYCQJfW+SHNMyc7AKjzfD87qzcm9O+AmYt3RDzEd104AKf1bY9euqFzPNXK7DxbZ/YzrsNApGrvNp9QvXanFxCpQEtN/dZyZ9nJtbQb2qnr74aXfjwGe+vqMXlwF9NauoCxUqEvQ2mXRg8Fvd3Rh15pMsscqpmK0h3W9FOAJnudTiYOvvt93PLqioi2uat34cl5WyLahpa3MdzezYhB7cUzsEtJyA3u0hFdcevE/iEte0h569D6hbnZuHBolyghmshrKJbnjemLD84yZ+oF618/iF03wG1ivaifWbDV0b60l3Ank8jSwtwsXDK8HLnZAdOqZFZ9ckqzNJHb3SDSOBH0z4VMxLOgO53qg85GdqF9xrVV8mGhnyRke99h1X1s72H74efaTfqmTgjp0wEAwM1n9zXch9tK1ae3jMfMaWORrUbVahOJvctaYeb1Y3H3hQOjtsmxUWS8sTkYZbpwC0XTV34LOy/B4y4mpfOa742Mne1SE7BmczDZUnR0rMhVN82HcmTzVS6nP39/bXTaZ6Ou21WGklFwKRlkxln4HP2NduebymSlkyHx0u21ttc1y1jodm6QivZFKMnPCQkIzQ5MRDildzuU5Efb1bMN0i7oH6YH3l2Hi/6+IOGcLkYQKOTaGBTu+4anMg1zqUUysd7qfMrEQUo6Ab3CLo/CYgm4ABFO6dUuqj2edB7yiMvtugWxXk7ykewfN3KHw3UFgzj3DuMqTh4os5quTsr+xUJ/c2vaux1XPqMJwrX3TgolEwPCZosDR41tq3ZPQ04nrfmo7z5cHxqReCGghQcvErtY1fLt2b4Ia++diMvVXD9685h8bWJp+kRKojg938RhFnlzWbhe8sY90S/5LzbXYINBux0MzVAGTbXHje+z3mWR80/9OxVHfP/DRZHlQdJD5LPQTxsaHZSkOkl3c2q4qUjJz5Pm+2wnFYSRpp8VIFw/LjqsvSmWrySsPW8KpcIZct/Cmr77j2kqNf2Lh3W1XKcwN+y7ccOZvSKWyZp+LJt+gMiw5rRVBS49NUdO4B+fbg5915suAeCqfy3CuY9E12S2Q6zbQ75McmCWTJc2kUFa5w+NjE+pUJ0Szh3QMa7+pQoW+ilm/sZ9ttZrNhCAwaDAcwbVlNqYJDeTq0jpozEvsMrQGQNNoO40KHgeta5O09cE95DyNvjl2f0iljUHBY43NOOe/62JKKxuF1mIyaMQ7XNzULieMsFtoW+3e1UPTsZgaeLcDt8+OVJYyS/G2DZ9417VOCygY1TJ7COH5Rc37qnDYx9vNFymj/4GIkc3J5qaI2oA65HPs+rByejfKTKYrVVeNqoenIzJQ5SXQZpYd1jop5qrn7YX0WnkwxzLrc4IWXPpqtNiVsWRi19ji5qn/gODiTM9OTFSKb+/NjKRWFNQ4LmFVfj3gio88dlmk61iHEvSRmXFVJNtXtS+TYKruavIpUSzbAp9sxfRDWf0MllijJE5aupzlY728d1/LsTD72+Icru0w2Mfb4q53K5CEDYjpcfFZ6HvU7bvP4Zz/vpZqMCEUVZHp5qF/FDbCUc3Q3/Yunr7WnhWDO8dvRAWQoQSZckT2XYjH+XzlT8fVv2wDzvotyP8l8zUlKHS6EA2vcUy1ZkJw/ve/Rpb9h2xfWwjTd8p8ZZZFBCWwWB2E9il0eUGwELftzz1+RZs3HsEs1cqKRZe/HJ71DqJhH0n6msd79axbMWHdRNqHUvyQ4XejaJNrfogu4fKQ3U7IxKNNoXGkb1je5Uatqcb2RGjofBvFOv+iLXslUr7NWXN8tbHg91nQe660VnI9vlrT61w1of0UPRZ6PsVzTbsVUoFvXkHAC79xwJvDiah99OXbawFuZEpGYQAivPjDxqXq3LJAk3W8KxSK5tpvP/vyuFx98sJHmd0iLi/4i3CIhd0dzKAbGxKXEpq18+xWU1Ez038YGx39OsYdoIoipF1NKIPaabqs9BPEsGgQO2xhojJ1Jjrq6tpbovFBjdgIkVRpn8nOue+k1gAI+x4MRARXpg62lDj12d9bA6KUMbDS4dbe6bokYVYxFDdgYAwS7LlZZUqp+hdCZ0gC75YpjcNI1dN2VRo5J1lhqzpD3E4Ca2hBc81NgVRVXMUwaBAY3MQew5HOxXcd8mgiCcmKk6BCL86px+6lxbijZ+eihHd2+DyUeV45rpRtvqSJoo+C/1kQAT8a/5WDLv3A1OfYD3aUPGRDzfgo6/3oG/H6AIXH+gmPu3QKi8bfTu0CiVCA4D7LxnseD9GjDPJdxO1Xt8ydCiJLjc3ontkHp7Zq3aFXPrkiUW7w2jZU0guJ3n+kM4Ga5v31Yj8GInikl2hTJ+51AlkoemXFefhshFKpO9pfdoZ/h6y0LdTg1ZDzmNk5PXkZKL9mmcWY/zDn+JvH2/CH99ZizH3fxS1zsAu4ReLQLR5Z0CXEgQChHm/OQvDu7cFEeGh7w7FhP6xlRnteqeLeYcTriWZgxaZ+jTkAKi/f7IJFw7tgqXbazFaqjwVT5KrOb8Yh7zsQESgllOt1ezmvsCBMDVy+7v6lB649521oe8fS0UqXv5qB+6+cGCEsLUaVsta59aacProX57TDzNUzw2rfdx/yWBcPqobmoJBXPWvRaF2u0P/ZHDNKT3i3jZC09fdBwumT0CrvGwU5Wbh7JM7RLl4asijNjtpNjTkiVyje0pevuPAMXSLkZtH8z574cttIecHPTlZhIamcP/0h7w8RoH6WHhh3lmz8xC6lRYaRrUnCmv6ScYqalJD1nKWbq/F6p2K9478XMoZKru2KYgyjxjRrbQQHUryQw97SX52XCULjSbznHgEaYc0CvLS2LQ30hPk4r87m3Mwe5k5mcTOzQ5gdM/SiDmQ6xxO8HlNIpPystDXm2a6tilA64IcZGcF8J3BnU21+Jxs833EQtP0i3KjM8cCkXMv4x76xNY+zQQ+EP3s9WgXjrjNzwkk7NzgVj59IQQmz/gc13lUoMc/6koL4YYX7Pkh64uL7JEKXGgM6Bwerr704zHoVlpoOzhIe9iJKGbudCc4Efo7a5XzcRLM5DS1bVaE907kZN8Z/cowb4O9wDggfG652QH8XvJt16hoV4iq/c5zz1jhdW5++b0Yb71i+brnODDv7KlT7oFXfnIKpj2/JGp5o0Ua66XbjYOqzJDvNSEU05VGItXA3L5C2lxHonNsZrCmn2TsCgZ9dkdtqCsrUnKagqyAUu3IruA182FPBCdmIu3GfnmxdUFqPXZfE3IgmF6TLMhxdutrv2tOgAxr0Za3dTctsBk3ju/t6v4Seancc+FAFOdlR1z3HAf3gObU0Cov27BQTaNFGo5L//GF7WMByn0un678Ukm0qDzgnk3f65oNlnc+ET1DRHuJaLXUNouIlqt/VUS0XG0/h4iWENEq9f8EaZuRavsmIppBXqswaYRRdr76KKGvrLNg0/7QMif5eMwgisOmb9JuVZjbiANHnYXuRxL7eFkxhNFXaiEbu7+hZrc2y2Qpu5t6eWdPPT06R1EiaD+LkQuvFdeeWoFV90yMeHHYVTqemr8Fd76l5Ooxmx8xCtZLBFmbf/HLbfhqW3hOLJFrpm3rltB3WuPaKXau0LMAJskNQogrhBDDhBDDALwG4HV1UQ2AC4QQgwFcC+AFabPHAUwD0Ff9i9hnS2bHgWgtR3/h5Vqir1buiGpzmlJAe4AIkf7sdnFLrv3YINGaW8gvs3atlKH8qb2VlMDay2bOanv1hYvzs3H+kM7402VDDJdfP85ZCgK3uHVitOutE8JmvsT68ceLlYyThbn2yl/K9XDNlA69DT4xBQHo17E4dN/OXbMbT3wWLrKSmMB29y3vtaZvadMXQswjogqjZaq2fjmACeq6y6TFawDkE1EegFIAJUKIhep2zwO4GMCcRDqfKdSdiHTjrG9sxmJdsqgTEe5tyn+51JzT+qKhidyCnKhI2GTSodi4ipMbGI087rogurCL3X09dtUI0+WlRTkozs92lJIiHvRmiAn9O7iy30Rs2kB8ZS9DxzYR+npFJlHjQCzPoro4EvrpcWsiN+XmHQvGAdgjhDBKc3cZgGVCiBMAugKQ47Or1TZDiGgaEVUSUeW+ffYn29IVvUaj91oBIt3XtHtf1vSt0hDraVuUi7suGIAXp47Bpw4mNN0mnvmEeIb52gPpZrnGv00JR+WeaAq6NjdixotTx6BtUaR5KdEgMbciv53IY/3107/INGGvV2QS/XWJyBPTm9v79IN5JxZTAMzUNxLRQAB/AnCD1mSwremTK4R4UggxSggxqqzMXsCPnzEK1ulWam5DNbqJ5BtBWyy/LPKz7Q2rZX54Wk90Ky1ERTvjScjdh+pRMX025lqYQNoVxa7YFAt9moUOxdFBW2bYfdjaFeWGhu96IXk0juyMGnLhl+K8nLCpJO49xub0vu0BICJWI9EXjSZXE9X0naD3wtKfQ+/fvYuK6bOjbfouHNtLgZoxE7lmEFE2gEsBzNK1lwN4A8A1QggtH241ALmAZzmA6IoJGYrRsC83K4CHvzdUXR6J0QMop2/QUjNomtDfrxoRKugQDz88LWxXl7WwNTuVgJdZX0V62Og1tXd/MQ6zpo2N69j6gBsr4XPomDNT1KxpY/HuL8aFHkhNwPzsLHe9YLq3K0ya4PzX1eG0AE784o3QRoiJZF2VsSP3Pl0fObLMChCmf6d/1Hrb9h+N+O5GKuwjHpjfjK56XX0jjjXEd6yGZm/rMidypc8GsE4IETLbEFEbALMB3CaECEXSCCF2AagjorHqPMA1AN5K4NhpRX1j9Js7LzsL7VVPkGjbZfQ+5DUe+XAD6hubQ+adcwcmVrmnleQ9sbL6UPiYQuuPQYekpo4l+RhjUDM1FmZZKq0016H3vu/oOGN6tUPHkvC8gXYqbQriH53I9JPSY7gkNw05Q0px0VrK/GknX04sWhco+zqtT/uE9uMk9YTeMy2LCD0Mom2nvRDpu+9GgRovnAaN9jn47vcx1iAVhB1OGMgLN7GcyCWimQDGA2hPRNUA7hJCPA3gSkSbdm4C0AfAnUR0p9p2rhBiL4AboXgCFUCZwG3Rk7jZWRQScPqb2Sj74C5dVarjDc34m5pKIFG7rhxpuX53HYZ2awMg/KLxQn/993Wjsf9odPSkV8pyyFtJPUA87qVGvP7T00IT4dplPJaAyciI+b85KyKQSCbRa9+5dQE+/vWZ6B4jxYET7MhlvYklECBbZio3hL6Xxct31h7HoK7hgMl46zWckObqgkHh2r2qYambCCGmCCE6CyFyhBDlqsCHEOI6IcQ/dev+UQhRpLlzqn971WWVQohBQojeQoibRLqUjveIKaO7hyaw9Jr+ve9Y1xr9xazloQAnN7UXefIsLChd232Igtwsw4AmJyYSJ93STkvbxq3nqFVedqgi2d465SX27BdV7uxcpVtpoWmCNzcmj3uVtTJMg+AVRnNIdlKIxGveufJb4Zw6XtQw1q6AfmQSL7JN382aAxockZsipozuHi7QrbuZ1+60LoP45Zb9nvRLTsSmffp6V+TEm5dva02GDexiLQScoM2raO8Urz1tkoVfUjw7UQw6tY520+1WWojvj4mdLdSug9r/bjo99DlAwAOXDsbm+88D4Ny12Slm9XadoI2EXpw6JmbRoXhhoZ9CNMHTrNM+7NyXg6VhpJsEIzR95b9RiLxXomb6d05GUW4Weph4FMXLHZMHoDgvG6Wqp1EyvVW8xG8vLzu+6mYau9Vksl0tXc4llR1QEqmFnjWPhf5lj38RV71eGU3T715a6LppB2Chn1K0G1Gvfdh5cLzwQgCUdMbPqeaJLTWR8QKrqg+hYvps7D4UXaDCLSYN6oQ1905CQY75dFOtQw8eQHGvXHXPROSprq1+E5bxkqj3jluY/Zr7j5zA795YhRNNzXjuiyr0v3OOoWMDYH1N9MqRxt0XRCbAk2Na9D+PfhdujJSO6rx05JiZ7XEk4ftQLefppDaBE/xxx7RQNJu+3rxjJ/3y+j3OMk7a5bMN+3DX28qcwkNz10csu+CxzwG4M4S1IpbSN+MjJRYwkbmMzBD50ULNbzwwZx3+s2g7Zq/chbveXoP6xiA+Xb/XcF0roa9/TrSqat8d1Q1PXD0y1F4s5aDXj+jO0kUwywF28fLOysg4FtkMdcaf7aWElpm7RimOlMdCP/MwG3LGKhbRUtD7csvsV3OwJDJU93KQf7ZJsREvcCM7pJvoNWlNUMvtZhq7mclNKxKj3651QQ7O6FeGVnnZmDiwU6hd/k1KdYGDmouqRr8ESk1q6O9Ds/NzCmv6GYh2k+ttld8dWW60uq/wOkmq5gkDAM/9aLThxG68wS+AN14cGvdeFF9+n3jwi5nK6nZoNpgr0mM2ujtFjQHRT+Q2BwXkMIW3fnYa/vH9EejerhB3XTAA//ftvph5fXTQ4ADJU8iNiVJ9KVP53rp6bPxVzbwS+lxEJYWENf3Idj8ob49+uCHVXQhxZr8yvL60GmtseDXZpV2R/XQPTtFrl17i9wzlWlLA37y2MtRm9sI1yjn12o2nYP+RBsPtmoMiIkPs0G5tQjEmcpS5ntP6tMPaXWolOvUZjLcwOxCdNFA2QyVyebzyzGJNP4VoSoY2HAwGBXYdOo49DiZK3c6vrvHoh5E59Lz2erBiy76jUW2JaLkTB3bEtDN6YfHvvp1ItwzxixtlKtDfJfroW8A8t8ySbbVRbXrPm9pjDTiqZsRUhL7zPk4eEs6ZFCBlJPmP75tnULVCXz5zx8Gwt9uROLJ3ahlLvXqhs6afQgK6idwn5m3Bn+auc7SPzgY+z17Q2BxEbnbA82RQZmiFr2Xat4pfWyci/O68kxPpkinJMLmc1qcdFmzyJlYjPozP2einmLN6t+G6+QbVzAIUrlQWFALD7v0AHYrzsPj2s9EsRFzeS3JcaBYRzuyXWFJH/fW+7HFnFb30tCnIcT1ORYY1/STy1e1nR3zX/JI1F7MvNtdELK+842xLTdQtARMr1ziguJWeMyB5E5QPXjrYch05p46fSIbJ5elrv4WFt02wXjHJ6APt5bkZK4zs6wGKnvvS9tkcZ4oCuYduXau5N48zbJ+90l6RHplmITxVHFjoJ5Gy4jx0bVMQKk2nTdRoodb6m759qzxL+7BbQUaXj+oWc3mzzo3Ua7G2YU+0fdfvXDYieRPw+TlZ6NzaeYlDrzC7DZc5KO59vpSqWqOuvklKVxK5rDko4jKlyXmG3JKtZgn84knl3BwUngYPstBPMgumT8CC6YqGpmn62gSlkdYi50SZMjpaMLt1004ZHTsEvvZ4YqXqnHIohdW84uUvlw/F1gfOS3U30pZzDUaSijavfP7w6z2h9ucXVsUtHGWzoFvCNdZzqI8viMUXm2owf2MNa/qZimZS+c+i7QDsCPDoFcb1dafIjNW9f8ebq105jl2szE1+xe/eNH5i/ElluPaUsEtjr7LomhBDy9uEBPOT88I1bX//1hp8U3s84Ulzt9IcxNrPiupa2/u56qlFABKvBxwLFvpJoOrByah6cHJUu5xr5L01u039l/+gFp02kidu2bWtNJ75G2s8TUurx62iHkxyMLt7TupoHvz09LXfwj0XDQp9L8yN9itpXZgTU+tNVGi7pVDHen4qq5xHsHuZ6oSfrBQiC7YbXliCRbpi6BrfHVGOS0d0xa/P6YeHLhsSscwtxbJfjIdTQ04P4bVCqxf6WkDNjz1yUWW8oU+HVqbL7ArcWAI1YU0/Cead+9792vH+jhu4uroFC/0UotdgjFzWACX3/F8vH4Z2rfJw+bci7fpu3bROi1h4PdGqD5cvzFUSpekLgzP+4hcvL8cl/1hgvSLsm8Ji3ZqJ2r5dE/oW/bjyyYWW+0hWLAwLfR8xeXC094IVyYwDarCRCM4trjSYtGb8iyzAZY+doBAJJw6LJdgTTVXg1ojV6uXx5RbjUbyMPlunV7DQ9xHZcUxeJnPisN7lMoCx0Jt3tPwmbQpzjFZnfEpQiFA2TDsYXd9YAjXReSa3vGTs7KZi+mz8ctZyvPDlNlRMn437dWafn7201JW+WMERuT5Cvm8+/NUZput9est41BxRAlSSmXBLn1/fS/TZI++6YCDOG9w5ZOZh/IXZXdgcdKaYvP/LM7Crth7tWuXi8HFF8411j2v1EeLFPZt+9H4uGNoF/1uxM6LtjWXfoHKbovU/OW9LRFT4/I2RwZlewULfR8gPR0U7c+2oon0RKhxoT25RcyR5vvr66Pr8nCyM61uGJdush8mMfxDCOD/OJcO7Gq7foTg/nMBMSUET0wRjVjDeLl5671wxqluU0AeAHIPUER+s3RPV5hVs3vEpqSjnt/TOc3Ban3YRbXpvoWRhNYKJ5RXC+IdmYRxA9dPxve3vI8YEZ6Ium26ZR426Mbx7G5NjRn4/dLwR/5q/xXBdL2Ch7yNkjSgVMT6lRbn4/pjI/N+psqFbvfSK83mQ6id2Hzb2Kw8K42vpRNjGEvpLqvwx8jNSUszm6PTTENc/V4nFOnftRJIJWsFC32dkBQhVD05OWWTneYM7R3zPy0mNDd1c0+eIVz9iVtAmGBSGWrATBT2WJ6Nf0nUQEV678dSINiMzDgBsqYlME77ym9qodb663f2U3xos9H1EUPiv/N0wtShFsjH7Hfp3KkaH4jzcOvGkJPeIicXIHqUR3w/XK8I4aJIx0olSE8tDp0ub+JLO/emywTi5s7vpi/WBYnZNT0aF4r1U+niM7COCQeGLqlkaRqkjWhfkJEW7MntgivKysViXoppJPfpgukY1u2RzUICI0L5VboQjgJPbPJZTZkGcI9ErvtUdV3wrdpJBp/ildKUVrOn7CKUSkP9unIkDw9kP2U+esUOzVBA9iwgv/Xgsrh8XTqFRUmD/Phpa3gZjepZar5hi/PjsGsFC30c0BYXvzDsAcPeF4ULf2/YfS2FPmHShMSjw9082YXHVAQQCwEmdinH75AGh5UV59jX0rADhARtFdVKNW2UyvX55WAp9InqGiPYS0WqpbRYRLVf/qohoubTsNiLaRETriWii1D6SiFapy2YQ56CN4nB9oy/MO+//8gz88wfhmqFGN6GX3gVMenKhVASlqTmIP7+3HoCx945RlaxYpEPW1biqeBnMV8hKlhfY+SWfBTBJbhBCXCGEGCaEGAbgNQCvAwARDQBwJYCB6jb/ICLtlf44gGkA+qp/EftkgOMNzb4YIvbrWIxJg8JePEZeCD88rSKJPWLSgdGSCaZRytMkR5pqOfOd6nxm7o9+UJI0jDT9EgvX4p63vRvVVpzn7VSr5d6FEPOIqMJomaqtXw5AK9Z5EYCXhRAnAGwlok0ARhNRFYASIcRCdbvnAVwMYE6iJ5BJHDzW4Auhr0d+4CYP6YyLhnbBGQkWk2YyD1lnbdTXNlT5709ORfVB5ybCtND0pTfQo1cMAwB8Pn0C/jx3PV74cpvt/YiYU9eJk+gvOQ7AHiHERvV7VwA7pOXValtX9bO+3RAimkZElURUuW/fvgS7mD58ueWALysvZUuaflmrPJw7sBPyk+S/P8IkqpHxH/07hWsyPPbxJsN1SotyMaS8jeN9m+VcGt69reN9eYVs3rlYTTNRkp+Dn0/o42g/vcu8jTZPVOhPATBT+m4ksUSMdkOEEE8KIUYJIUaVlbUsjXJf3YlUdyEKWdPPM8n57wVL7zwH/7l+bNKOxyTGtypKcf8lyoTrgs3uJg8rzM3GJ7eMx32XDIpo1wcT+hEntv4vpk+I66XohLiNR0SUDeBSACOl5moAciL0cgA71fZyg3YmDZBtlYlmNXRCKRdMSTu6lSrBUg1NxuadROjZvsi00JAfaDapN+HEIy/eYDMnJPILng1gnRBCNtu8DeBKIsojop5QJmwXCyF2AagjorHqPMA1AN5K4NhMEpFNTokWxGAyG21OysymnyidWxcYBg36gaagcs4V7Qoj2t0qvu4Wdlw2ZwJYCOAkIqomoqnqoisRadqBEGINgFcArAUwF8DPhBBa5Y0bATwFYBOAzeBJXADA7eedjPat0kejZaHPxEKbcG1MYpU1v9C1bQF6lxXh3osiTVB+c86w470zxaT9OpP2+wDcZ9BeCWBQ9BYtm+vP6IXT+rTHeTPmp7ortnArAIXJTIzujytGtYzSl3nZWfjo1+Oj2o3MOzlZlLIXI+fe8QH9OqZPbni/DVUZf2HkWunFPfP8j0ajav9R6xV9gJFJ/9Te7fHZhkjPxGQlEWSh7wOypQfl/CH+9kbgPPZMLIyCqKpq3BfOZ/QrwxlID88+I/NOB4OKXz87y5lrZ7ywgdZn+NV88uLUMbhoWBdcNNQ0vIJhImI6NBZu2Z+CnvgHI/POrZNSlxqc1Taf4Vfzyel92+P0vu1T3Q3G5+SYpEtoyRg90/GmhHYD1vR9xgkP/JsZJllkp0G6hJYOXyGfMXvlrlR3gWHiJsdAq+2tJlljwuSm0PWZzTsMw7iG0aTlj8f1SkFP/MX835yF1oU5qKk7gc6tC5CXnYXKO87GqD9+mPS+sNBnGMY1jMw76VD1ymu6lSpRuiX54YphqapJweYdhmFcQz+Re8HQLujlcdbITOAnZ/ZO2rFY6PuETiX5AICuSUi4xDBeoXfZdJpWuKWSTBs/C32fMGV0dwDAZSPLLdZkGP8ia/rlbQvQr2NxjLUZjdwkurqy0PcJXlfLYZhkIGdkrT3WmMKepBfJrAzGQp9hGE9Ip5xSqSaZmThZ6PsEoSr6HM/IZAp+SynsZ5JZJpWFvk9g4w6TabDQt08yfykW+n5BVfV9WBedYRyhlbk0Sr7GRHLugI4Akvvc81XxCazpM5nCSarHjl+TB/qJAHlbXtLwmEk7EhOTpqAi9pM5i88wXqAp+H5NE+4nNBNY59bJi89hCeMTzh3QESX52TizX3oUhmAYMzTtNcC2Sku+N0qJyxnZo23Sjsm5d3zC8O5tseKuc5M6i88wXlB98DgA1vTtMP6kDqh6cHJSj8mavo9ggc9kAlvV8oiH6zk4y4+w0GcYxhOW76hNdRcYA1joMwzjCccamlPdBcYAFvoMwzAtCBb6DMMwLQgW+gzDMC0IFvoMwzAtCBb6DMMwLQhLoU9EzxDRXiJarWv/ORGtJ6I1RPSQ2pZDRM8R0Soi+pqIbpPWH6m2byKiGcRO6QzDMEnHjqb/LIBJcgMRnQXgIgBDhBADATysLvoegDwhxGAAIwHcQEQV6rLHAUwD0Ff9i9gnwzCZQX4OGxD8jOXVEULMA3BA13wjgAeFECfUdfZqqwMoIqJsAAUAGgAcJqLOAEqEEAuFEALA8wAuducUGIbxE2vvYX3Oz8T7Su4HYBwRLSKiz4joW2r7fwEcBbALwHYADwshDgDoCqBa2r5abTOEiKYRUSURVe7bty/OLjIMkwrYcOtv4hX62QDaAhgL4FYAr6g2+tEAmgF0AdATwK+JqBeMC8OYppAXQjwphBglhBhVVsZZJxkmndCm63I5TbgviTfLZjWA11VTzWIiCgJoD+AqAHOFEI0A9hLRAgCjAMwHUC5tXw5gZ/zdZhjGz9wx+WScwWnCfUm8r+I3AUwAACLqByAXQA0Uk84EUiiCMhJYJ4TYBaCOiMaqI4JrALyVaOcZhvEnPx7XC/3UClqMv7DjsjkTwEIAJxFRNRFNBfAMgF6qG+fLAK5Vtf6/A2gFYDWArwD8WwixUt3VjQCeArAJwGYAc9w+GYZhGCY2luYdIcQUk0U/MFj3CBS3TaP9VAIY5Kh3DMMwjKvwTAvDMEwLgoU+wzBMC4KFPsMwTAuChT7DMEwLgoU+wzBMC4KFPsMwTAuCFPd6/0JE+wBsi3Pz9lCCxjIdPs/Mgs8z80jFufYQQkSFRfte6CcCEVUKIUaluh9ew+eZWfB5Zh5+Olc27zAMw7QgWOgzDMO0IDJd6D+Z6g4kCT7PzILPM/PwzblmtE2fYRiGiSTTNX2GYRhGgoU+wzBMCyIjhT4RTSKi9US0iYimp7o/TiGiZ4hor1qvQGsrJaIPiGij+r+ttOw29VzXE9FEqX0kEa1Sl80g8lf1UiLqRkSfENHXRLSGiH6htmfUuRJRPhEtJqIV6nneo7Zn1HlqEFEWES0jonfU75l6nlVqH5cTUaXa5v9zFUJk1B+ALChFWnpBqei1AsCAVPfL4TmcAWAEgNVS20MApqufpwP4k/p5gHqOeVDqEm8GkKUuWwzgFCg1iucA+E6qz013np0BjFA/FwPYoJ5PRp2r2qdW6uccAIugVJXLqPOUzvdXAP4D4J1MvXfVPlYBaK9r8/25ZqKmPxrAJiHEFiFEA5TKXheluE+OEELMA3BA13wRgOfUz88BuFhqf1kIcUIIsRVKZbLRRNQZQIkQYqFQ7qznpW18gRBilxBiqfq5DsDXALoiw85VKBxRv+aofwIZdp4AQETlACZDqZKnkXHnGQPfn2smCv2uAHZI36vVtnSno1BqDUP930FtNzvfrupnfbsvIaIKAMOhaMEZd66qyWM5gL0APhBCZOR5AngUwG8ABKW2TDxPQHlxv09ES4homtrm+3O1LJeYhhjZwzLZL9XsfNPmdyCiVgBeA3CzEOJwDJNm2p6rEKIZwDAiagPgDSKKVTo0Lc+TiM4HsFcIsYSIxtvZxKDN9+cpcZoQYicRdQDwARGti7Gub841EzX9agDdpO/lAHamqC9uskcdCkL9v1dtNzvfavWzvt1XEFEOFIH/khDidbU5I88VAIQQtQA+BTAJmXeepwG4kIiqoJhVJxDRi8i88wQACCF2qv/3AngDimnZ9+eaiUL/KwB9iagnEeUCuBLA2ynukxu8DeBa9fO1AN6S2q8kojwi6gmgL4DF6tCyjojGqt4A10jb+AK1X08D+FoI8VdpUUadKxGVqRo+iKgAwNkA1iHDzlMIcZsQolwIUQHluftYCPEDZNh5AgARFRFRsfYZwLkAViMdzjXVM+Be/AE4D4onyGYAt6e6P3H0fyaAXQAaoWgCUwG0A/ARgI3q/1Jp/dvVc10PaeYfwCgoN+JmAI9BjcD2yx+A06EMZVcCWK7+nZdp5wpgCIBl6nmuBvB7tT2jzlN3zuMR9t7JuPOE4h24Qv1bo8mZdDhXTsPAMAzTgshE8w7DMAxjAgt9hmGYFgQLfYZhmBYEC32GYZgWBAt9hmGYFgQLfYZhmBYEC32GYZgWxP8HwpgaS85gjPsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.plot(Nmol)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "def histogram_distances(distance_list, max_dist, bin_size):\n",
    "    # this is the list of bins in which to calculate\n",
    "    bins = np.arange(0, max_dist+bin_size, bin_size)\n",
    "    hist, bin_edges = np.histogram( distance_list, bins=bins )\n",
    "    return hist, bin_edges\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Extract set of individual radial profiles from xyz history file\n",
    "\n",
    "def extract_profs(dL,L):\n",
    "    count=0\n",
    "    rlist=[]\n",
    "    proflist=[]\n",
    "    bin_size = dL\n",
    "    max_dist = L/2.0\n",
    "    with open(xyzfilename) as f:\n",
    "        for line in f:\n",
    "            if line:  # check if there is any content left or is it an empty line\n",
    "                count=count+1\n",
    "                elements = line.split()  # split the data on whitespace to get your elements\n",
    "                if(elements[0]==\"OW\"):\n",
    "                    comps=np.array(elements[1:4], dtype=np.float32)\n",
    "                    sep2=np.sum(comps**2)\n",
    "                    if(sep2 < Rs**2):\n",
    "                        print('Overlap at line',count,np.sqrt(sep2),elements[0:4])\n",
    "                    rlist.append(np.sqrt(sep2))\n",
    "                if(elements[0]==\"Lattice=\\\"\"):\n",
    "                    hist, bin_edges = histogram_distances(rlist,max_dist,bin_size)\n",
    "                    proflist.append(hist)  \n",
    "                    rlist=[]\n",
    "        return bin_edges,proflist\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [],
   "source": [
    "bin_edges_1, proflist = extract_profs(dl,L)\n",
    "bin_centers = (bin_edges_1[:-1]+bin_edges_1[1:])/2.0\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# averaging along time and treat the spherical shell as the subvolume for applying the fluctuation formula\n",
    "profarray=np.array(proflist)\n",
    "profarray_avg=profarray.mean(axis=0)\n",
    "#denarray=profarray_avg/(1e-30*dl*4*np.pi*bin_centers**2)\n",
    "profarray_var=profarray.var(axis=0)\n",
    "chiprof_sphere=profarray_var/(1e-100+profarray_avg*molrho*kB*T)\n",
    "#plt.plot(bin_centers,denarray[:len(bin_centers)])\n",
    "plt.xticks(np.arange(0, 20+1, 2.0))\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "r = np.arange(0,L/(2*dl))*dl\n",
    "plt.xlim(0,L/2)\n",
    "#plt.ylim(0,20)\n",
    "plt.xlabel(r\"$r$\",fontsize=16)\n",
    "plt.ylabel(r\"$k_BT\\rho_B{\\cal F}(r)$\",fontsize=16)\n",
    "#plt.title(\"shell N variance divided by shell N\",fontsize=12)\n",
    "plt.plot(bin_centers, chiprof_sphere[:len(bin_centers)],marker=\"o\")\n",
    "plt.plot(bin_centers,np.ones_like(chiprof_sphere[:len(bin_centers)])*chi_b,'r--')\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/SPCEsph14_fluct.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")\n",
    "# Is the profile not flat because the shell volume is increasing?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [],
   "source": [
    "denprofs=proflist/(1e-30*dl*4*np.pi*bin_centers**2)\n",
    "dmu = 1e-4\n",
    "weights = np.exp(dmu*Nmol/T)\n",
    "normalisation = weights.sum()\n",
    "\n",
    "profunweighted_avg = denprofs[0]\n",
    "profweighted_avg   = denprofs[0]*weights[0]\n",
    "for i in range(1,len(weights)):\n",
    "    profunweighted_avg += denprofs[i]   \n",
    "    profweighted_avg   += denprofs[i]*weights[i]\n",
    "profunweighted_avg /= len(weights)\n",
    "profweighted_avg   /= normalisation\n",
    "\n",
    "drho = profweighted_avg - profunweighted_avg\n",
    "chiprof = drho/(dmu*molrho*molrho*kB)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlim(0,L/2)\n",
    "plt.ylim(-5,20)\n",
    "plt.xlabel(r\"$r$\",fontsize=14)\n",
    "plt.ylabel(r\"$\\chi(r)/\\chi_b$\",fontsize=14)\n",
    "plt.plot(bin_centers,chiprof[:len(bin_centers)]/chi_b,marker=\"o\")\n",
    "plt.plot(bin_centers,np.ones_like(chiprof[:len(bin_centers)]),'r--')\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/SPCEsph14_compress.pdf\"\n",
    "plt.show()\n",
    "plt.savefig(path,format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "avdenprof=profunweighted_avg[:len(bin_centers)]\n",
    "plt.xlim(8,L/2)\n",
    "plt.plot(bin_centers,avdenprof,marker=\"o\")\n",
    "plt.plot(bin_centers,np.ones_like(avdenprof)*molrho)\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/SPCEsph14_density.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Average subblock data along time dimension"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [],
   "source": [
    "! python3 ../densityField.py $xyzfilename ../outputSphere --selection OW --dl $dl"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "from natsort import realsorted\n",
    "import h5py\n",
    "filestr = \"../outputSphere/hist-data-dl{}.h5\".format(dl)\n",
    "h5 = h5py.File(filestr)\n",
    "ns = np.array([h5[k] for k in realsorted(h5.keys()) if \"frame\" in k])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Lh= 40\n"
     ]
    }
   ],
   "source": [
    "# converting to an integer array\n",
    "ns = np.array(ns,dtype=np.int32)\n",
    "Lh = int((ns.shape[1])/2)\n",
    "print('Lh=',Lh)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(80, 80, 80)"
      ]
     },
     "execution_count": 95,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# averaging along time\n",
    "avg_n = ns.mean(axis=0)\n",
    "var_n = ns.var(axis=0)\n",
    "avg_n.shape"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Average along a spatial dimension\n",
    "\n",
    "The resulting arrays are averaged using `numpy`\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "### 2D plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_yz = avg_n.mean(axis=0)\n",
    "#n_xz = avg_n.mean(axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.matshow(n_yz) \n",
    "plt.colorbar()\n",
    "plt.matshow(avg_n[:,:,Lh:Lh+1].sum(axis=-1))\n",
    "#plt.colorbar()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Use 3D subblocks to form radial profiles \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [],
   "source": [
    "def radial_profile(data, center):\n",
    "    rows, cols, depth = np.indices((data.shape))\n",
    "    r = np.sqrt(\n",
    "        (rows - center[0]) ** 2 + (cols - center[1]) ** 2 + (depth - center[2]) ** 2\n",
    "    )\n",
    "    r = r.astype(np.int64)\n",
    "\n",
    "    tbin = np.bincount(r.ravel(), data.ravel())\n",
    "    nr = np.bincount(r.ravel())\n",
    "    radialprofile = tbin / nr\n",
    "    return radialprofile\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fc1004e6220>]"
      ]
     },
     "execution_count": 97,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZIAAAEYCAYAAAB2qXBEAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAtIUlEQVR4nO3de7xcdX3v/9c7OxcgYBLIBmISDGKkRsGAuwEELRWpCYoRWylYBdFT4JRU9OivorY08KhHtFouCkGUlFAtGI8WgqYHEUWPlyARQ7hDDJgLIdkQ2MmGkNv+/P74fieZTGb2JXvPbef9fDzmsWat9V1rfdaamfWZ9f2uiyICMzOzPTWk3gGYmVlzcyIxM7N+cSIxM7N+cSIxM7N+cSIxM7N+cSIxM7N+cSIxJH1d0j1F/TdJ+mEf5xGS/mrAg9sLSDpR0lJJW4o/hwFexkckdfZQZrakh/pbpo9xDcj8JD0kafYAhNSXZfo7nzmRNIm8c4/82iZphaQ5ksZUYXEXAx+qwnytvKuBB4AjgPfXORbrvXHAHQCSJuXfZludY6oLJ5Lm8hPSl3cS8D+A04HrBnohEdERES8O9HzrQdKwesfQC68DfhoRKyNifb2Dsd6JiGcjYnO942gETiTNZXP+8q6KiB8D3wX+ojBSUoukGyU9JWmTpCcl/YOkISVlviLphfy6CmgpXkhp1Zak6ZL+Xy6/XtKdkt7Ql8Al/amkH0t6TtIGSb+UdELR+Fskfb9kmiGSVkr6ZO5XXp8/5PV7UNKHisoX/hWeLemnkjYBF0g6KM9/VZ7uYUnnlSxrpKSbJXVKWivps5J+KOmmojLDJX0pz+clSfdJelcP6z1C0lV5nq9IWiTppOJ4gVHA3Bz7RyrM5+152k5JHZLulfSmPG63aitJJ+f5jS0ZfrqkJ3IsP5P02jLL+h/5iHeTpNtK51FSdoikf8qf0+b8mcwsKfNqSd+R9LyklyUtkfTnFeZ3mKTHJM2TNLRCmYMl3Z7j+6Okj5YpM0rSDZLWSdoo6efFRwuFbSbpFKVqsZfy9ji8qMzEvJz1Oe7HJJ1VNL64auup3L0vD78nf2ZbJR1aEtsXJC2ttE2bkRNJk8o7gOnA1qLBQ4DVwJnAG4DPA58DineanwL+FrgAOIGURP6mh8WNBK4CpgEnAx3AHZKG9yHkA4D/AN6W57MEWFi0k/o28G5Jo4um+TPSEdgtuf9fgI8BFwFTgC8C35D07pJlfZF0pDYFuA3YB7gfeA/wRlJV0jcknVI0zVfz8s4A3gG8Ocda7N9zmQ8CRwHzSNvhzd2s95eBvwY+ChwDPAj8X0njgJV5/V4GPpHff7d0BnmHejvwyxzXcXkdtnez3HJGAP9M+j4UPvv/kqSiMpNI1ZozgXcCk4G53czzYuD/Az5D2ib/BfxA0tQc+0jg53m+Z+Qyl5ebkdKfk18BC4GPRMS2Csu8iXQU907gfcA5ef6F+Qj4ETCe9JkfA/wC+Gne7gUjgM+SPpsTgNHA9UXjrwP2A/6c9L35BPBihZim5e500uf4/oj4BfCHHF8htiG5/8YK82lOEeFXE7xIP55tQCewCYj8+mQP010B/KSo/xng80X9Q4AngHtKlvXDbuY5krQTO6loWAB/1Yf1EbAG+FDuHwqsAz5WVOZbwJ1Fy9wEvK1kPlcBC/P7STmOT/Vi+bcC38rv9we2AGeVrOMLwE25/wigCzisZD63Add1s522AOcUDWsh7Vz+pWhYJ2nHWSnWA/N6/VmF8R8BOkuGnZynGVtUJoATi8q8Jn+O78z9s3P/YUVlTsrTTS4q81DR+NXApSXLvgf4dn7/t8DGQhxlYp8NPETaET9X/N2sUP713azH7Nz/jrxN9y2ZdgnwDyXb48ii8X+TP68huX8p8M/dxLLjO1/03WsrKfNp4NGi/hnAZuCg3v5WmuHlI5Lm8gtgKulH9zXSP7drigtIulDSYkntubrjk8Bhedwo0r+l3xTKR0QXcG93C5V0hKT/VKpS2gCsJSWgw3obeK6O+EauVukg7VwOLswj0r/P75KPjiSNAP6SdKQC6ehiH9K/+c7CC/ifpJ18scUly26R9HmlM6Oez9O9vyj+I4BhwG+LtstLpB1cwbGk5PdIyfLfXWb5BYX5/qpovttJ239KN5trF5HaTW4C7pT0I0n/S9LE3k5fpItd1/GPpD8WxbGsjogVRf335ul2q8qU9Crg1RStX/bLonkeAyyNiOe6iWs8cDfwpYj4Qg/r8IZu1qPgLaQjifaSz+pN7PpZbY6Ix4v6nyF9XqNz/9XAP0r6jaR/kfSWHmIrZx7wWklvzf0fBW6LiOf3YF4Nq2wdpDWslyNiWX7/cUk/A/6J9K8OSX9N+of+aeDXwAZSNdAZ/VzuHaR/nhfk7jbgEaAvVVvzgENIie1p0r+yu0vm8W3g15LGk6pvhpOqSmBnNezpQPGODnat3gN4qaT/06QqvYtJVUudwP8mJTJICQLSP8pKhuTxf1pmeZsqTNPdfPt02+2IOE+pPWs68F7gC5LeFxF3knasKpmklicZdLd+pXGV8xzpO3GWpG9FxAvdlO3N/IaQ/uyUVk1C+k0UlFadFWIeAhARN0q6EziNVI32a0lfjIjZvYiBPI92SQuAj0p6nPTZnd7b6ZuFj0ia22XAZyS9OvefBNwbEV+PiPtz0tnxDywiOkjVSccXhuX65GlUIOkg0r/A/x0RP4mIR0ntHX39E3IS8LWI+FFEPEw6IimuryYi7iVV+5xNOjK5LSIKjciPkJLPayJiWcnrj71Y9h0R8R8RsSQv4/VF45eRksOO7SBpP9I/2ILfk3Zih5ZZ/uoKy11Gqio5qWi+LaT6+Ed6iHk3EfFARHwpIk4mVR+dm0e1A/vlI4SCqWVmMYSUCAuxHEY6oni0qMz4kqOdaXm64jKFeDaQ/sWfVDLqJHau3/3A0eqmwZ70ub6XVJV4l7o/pf3Rbtaj4H7Sn5auMp/Vum7mvZtIJ7bcEBFnApcC51couiV3W8qM+yap3fICUoL7SV9iaAZOJE0sIu4BHgb+MQ96AjhW0gxJkyX9E6lxuNjVwD9I+itJR5KOYMZR2Qukf4x/K+l1kv6M1CBZqSG0kieAD0maIulPSW0UW8qU+w7p1OZ3s7Nai4jYCHwF+Iqkj+ZYpuaqvEo/7uJlnyLpJEl/Anwd2HF2Tk5Wc4Ev5bN4ppDaZwpHIUTEEzm2m/K2e62kNkmfllT22o9cPTYHuELSabkxeQ5pJ9fr07YlHS7pCklvlfQapTOejmbnzvpe0lHYF/N2+Uvg78rMahtwlaQTcmP4PNL3p3jHtgmYl7ftCaTP+kcR8WSF8P4V+LTSmXKvl3Q56Ujgq3n8f5Lavm6T9La8Lu9VyVlbEbGJ9E+9g5RMRpdbWK6K+r+kkyUK63ETux4V/oRU3XZ7/i0cnsteJqncUUpZkq5WOmPxtXk506n8B2BdjuFdkg7J1cgFdwHPk050+PdcnTy41LuRxq/evajQAE46g2gzqcFxOOlskBdIZ5fcSPoX9XRR+aHAlXn8i6S2ljl009hOarx8CHgld99FSQMxPTS2k842upf0Y/sD8OE8r9kl5Y7I81oLDC0ZJ+Dv2Xl00k76kZ6ax0+ifIPnGOAHpKOgdaQzqa4rWef9SWeVvZSXfQmp6m1OUZlhpGrE5aQk+CywAHhLN+s9gpSs1+aYF1F0kkIu01Nj+yE5/tV5HivyOgwrKjOTlDA3AXeSzrwqbWzvzOWezPP5OfC6onnMzp/J+aQzyjaRzhZrLS1T1D+EVL26Mm+TB4H3lcQ/gdT+9SLpDLXfAydXmN++ebvfB4zuZnssyPGtJP3x2OW7RDpqvhpYleNaSfrzckTx9iiZ78kl2+xreVu9Qvqu3QqMr/Sdz3GsIDX831My70tJVZCT6r0vqcZLeSXNrEhu7P8j8K8R8dWeypt1R9IcUtI+td6xVIMb280ASceQ2oJ+S/o3+5nc3e26DrPeylVcbyFdO3JmncOpGicSs53+F3AkqS1hCfD2iFhV14is2d1OOmHhxoj4Ub2DqRZXbZmZWb/4rC0zM+uXvbJqa+zYsTFp0qR6h2Fm1lR+97vfPRcRraXD98pEMmnSJBYvXtxzQTMz20FS2Yt/XbVlZmb94kRiZmb94kRiZmb9UtNEku9b87ikZZIuKTNekq7J45dKOjYP30fSbyU9oPR0u8uKppktabXSU9eWSDqtlutkZra3q1lje77r6bXAqaT739wnaUFEFN8EbQbpiWyTSbcRn5O7m4F3RESn0jO4fynpvyNiUZ7uyoj4Sq3WxczMdqrlEck0YFlELI+ILaQboM0sKTMTuDmSRcBoSeNyf+F24sPyy1dSmlnfLJ0PV74JZo9O3aXz6x3RoFDLRDKedAfOglV5WK/KKD3lbgnp7q13RXp2RcGsXBU2t9KzDCSdr/TkwMXt7e39XBUzazpL58MdH4eOlUCk7h0fdzIZALVMJOWebFZ6VFGxTERsj4ippFtST5NUeOjQHNKtx6eSHtpU9k6tkR5O0xYRba2tu11PY2aD3d2Xw9aSh1lu3ZSGW7/UMpGsAoqfvDaBXZ+z3KsyEfEi6elw03P/2pxkukhPIqv4tD8z24t1VLj/ZqXh1mu1TCT3AZPz08qGA2eRHk5TbAFwTj5763igIyLWSGotPDFN0r6k5yc/lvuLn+53BukBN2ZmO61/CloqPMZ+1ITaxlJJE7ff1OysrYjYJmkW6eltLcDciHhY0oV5/PXAQuA00rOuXwbOy5OPIz3+s4WU/OZHxA/zuC/nx2AG8DTpuchmZsmD/wfu+ATQAi3DYXvxE54Fb/tUnQIrUmi/KVS9FdpvAI4+c2eZuy9PR1CjJsApl+4cV2d75W3k29rawvfaMhuEine2r3o1jH4NrPg1TDwO/vJbsGLRzvEjW+Gl5+CIk+GD34OWOt568Mo35ZMASowcC3/3W/jD3bsmGoBh+8Lp19Q0mUj6XUS07TbcicTMBoXSf/UFR74HzpxXPlHcfzMs+Hs4YRa86wu1ibNUBFw2uvsyaoHYvvvwURPhk7Wrza+USHyLFDMbHMqdlQXw7AOVjzaOPQemXQC/+Tos+c/qxlfOhjVwy9mVx49shVMvL59EYNcTBerYxrJX3kZ+T112x8M88syGeodhZmXc0rGq7D/jro5VnP2N31Scbki8l88Nv5c/ue3jXPb/XuHJ4W+oSnwnvvxTzt54Ewd1tfP8kFZ+P6KNt77yC4bHFhaN+HOO2/xrRrB5R/lXGMENQ8/jVw9N4+tDDqa1a12ZuQaPfeEEnmmZwImv3MMIcvtPx0pe+cEsbrj7SX613zt2Wf7YrnY0wG0sPiIxs0Hh+SHlrw+rNLygSy1cNeZzPN8ylkue/zzXrf0bblkzg6+vPYcTX/7pgMR24ss/5fyOq2ntWscQgtaudfzFpoV06FX8Q+t1XHvgZ/jGqItpH3IwXYj2IQdzw6iLdySBWw74CK8wYpd5bmY4vxrxdkZGJ+945cc7k0i2D5v54MZ/3235qsLFmG4jMbPBYel8uO3voGvrzmF9aZD+5ZXwk9m7DhuoBu1KjemjJsAnH+7dPCqdtRUBl42h4l2j9j8UNq0vOVutsPy+tbG4jcTMBrejPgD7HZRO8UVpJ9mXJHDfjbsPG6gr3yteDLm69/M4+sy005/9YuoW1kuqfC3MiFHwuneWTyLdxdVHbiMxs8Hhmfuh81l4z1XQdl6PxXdTrSvfI2DEAbC5TPvqQF0Mecql5U8PfvdXUsJ56ueVj4gGgI9IzGxweOBWaBkBbzxjz6avtFM94NA9j2n7Vrj9opRE1LLruGH7pgQwEI4+Mx19jZpI2aOxUy5Ny6vS8n1EYmbNb9uWdAX7n7wb9h29Z/Mo968eUv+6x+DgP+nb/DZ3wvxz0sWEJ38ODjy8ulemH31m5fkVhldp+U4kZtb8nrwzNSi/uZtrMnpSbmfbdh7c+w2Y+y744HfhsOO7n0dxg/iQodC1Dd77tXS9SvEy6qG7RNNPTiRm1vweuBVGHgxHvKN/8ym3s33TX8G33w83z4S2j8GjC8r/qy+9sr5ra2r4H7pP/2JqAk4kZtbcXnoenrgTjrugOvfLGvMa+Oid8M1TYNG1O4d3rITbZ8HTv4RXjYdfXb17tdj2LekIpUFurlgtTiRm1twe+j/p339/qrV6MnLsrtenFGzfDPfP637aveB5Jz5ry8ya2wO3wKFHwaFv6rlsf2wofQ5fgeAf1+UzpspolOedVJETiZk1r3WPwTO/r+7RSEGlhDBqAgwdUfVTbBuZE4mZNa8H/jNdn3HUB6q/rJ4SRU/XcgxibiMxs+bUtT2dKTX5VNj/4OovrzfXYlTxFNtG5kRiZs1p+T2wcQ1M/2LtlrmXJoqeuGrLzJrTA7fCPqPg9TPqHcler6aJRNJ0SY9LWibpkjLjJemaPH6ppGPz8H0k/VbSA5IelnRZ0TQHSrpL0pO5O6aW62RmdfDKBnj0Dnjj+2HY4L/gr9HVLJFIagGuBWYAU4CzJU0pKTYDmJxf5wNz8vDNwDsi4s3AVGC6pMK9Ci4B7o6IycDdud/MBqPC42SvmAjbNsH+h9Q7IqO2RyTTgGURsTwitgC3AjNLyswEbo5kETBa0rjc35nLDMuvKJqmcEXQPOB91VwJM6uTwi1Iim+H/uura/psciuvlolkPFB8Q/xVeVivykhqkbQEWAfcFRH35jKHRMQagNytwekbZlZzd19e/s68A/HgKeuXWiYSlRlW+mzIimUiYntETAUmANMk9ekyVknnS1osaXF7e3tfJjWzRlCtB09Zv9UykawCiu8hMAEovedAj2Ui4kXgHmB6HrRW0jiA3F1XbuERcUNEtEVEW2tr6x6ugpnVTXdXlltd1TKR3AdMlnS4pOHAWcCCkjILgHPy2VvHAx0RsUZSq6TRAJL2Bd4JPFY0zbn5/bnA7VVeDzOrh734FiSNrmYXJEbENkmzgDuBFmBuRDws6cI8/npgIXAasAx4GSg8eHkcMC+f+TUEmB8RP8zjrgDmS/oYsAKowb0SzKzmChcC3n5Ruj37qIkD/5RB2yOKKG2mGPza2tpi8eLF9Q7DzPbEV14PrzsV3ndtz2VtQEn6XUS0lQ73le1m1jw2d0Ln2vT8c2sYTiRm1jxeeCp1D3xtfeOwXTiRmFnzWL88dZ1IGooTiZk1jx2JxFVbjcSJxMyax/rlsN/YdNdfaxhOJGbWPNY/5WqtBuREYmbNY/1yOOiIekdhJZxIzKw5bN0EG1b7iKQBOZGYWXN44enUdSJpOE4kZtYcfMZWw3IiMbPm4GtIGpYTiZk1h/XLYd8x6WUNxYnEzJrD+uU+GmlQTiRm1hycSBqWE4mZNb5tm9MjdZ1IGpITiZk1vhdXQHQ5kTQoJxIza3w+Y6uhOZGYWeNzImloTiRm1vjWL4cRr4L9Dqp3JFaGE4mZNb71y9MV7VK9I7EyappIJE2X9LikZZIuKTNekq7J45dKOjYPnyjpZ5IelfSwpIuLppktabWkJfl1Wi3XycxqwKf+NrSaJRJJLcC1wAxgCnC2pCklxWYAk/PrfGBOHr4N+FREvAE4HrioZNorI2Jqfi2s5nqYWY1t35rO2nIiaVi1PCKZBiyLiOURsQW4FZhZUmYmcHMki4DRksZFxJqIuB8gIjYCjwLjaxi7mdVLx0ro2uZE0sBqmUjGAyuL+lexezLosYykScAxwL1Fg2flqrC5ksreiEfS+ZIWS1rc3t6+h6tgZjXnM7YaXi0TSblWsuhLGUn7A98HPhERG/LgOcARwFRgDfDVcguPiBsioi0i2lpbW/sYupnVzfqnUteJpGHVMpGsAiYW9U8AnultGUnDSEnkOxHxg0KBiFgbEdsjogv4JqkKzcwGi/XLYdh+sP8h9Y7EKqhlIrkPmCzpcEnDgbOABSVlFgDn5LO3jgc6ImKNJAE3Ao9GxL8VTyBpXFHvGcBD1VsFM6u5whlbPvW3YQ2t1YIiYpukWcCdQAswNyIelnRhHn89sBA4DVgGvAyclyc/Efgw8KCkJXnY5/IZWl+WNJVUBfY0cEFNVsjMamP9cmg9st5RWDdqlkgA8o5/Ycmw64veB3BRmel+Sfn2EyLiwwMcppk1iq7t6VntR/rysEbmK9vNrHFtWA3bt7ihvcE5kZhZ4/Kpv03BicTMGpcTSVNwIjGzxrV+OQzdBw4Y13NZqxsnEjNrXOufgjGHwxDvqhqZPx0za1y+629TcCIxs8bU1ZWOSA48vN6RWA+cSMysMW1cA9s2+YikCTiRmFlj8hlbTcOJxMwakxNJ03AiMbPGtH45DBkGoybUOxLrgROJmTWm9cthzCQY0lLvSKwHTiRm1pjWP+VqrSbhRGJmjSfC15A0EScSM2s8netg60tOJE3CicTMGo/P2GoqTiRm1nh2JBJf1d4MnEjMrPGsXw5qgdGH1TsS6wUnEjNrLEvnw6JrIbbDNcekfmtoNU0kkqZLelzSMkmXlBkvSdfk8UslHZuHT5T0M0mPSnpY0sVF0xwo6S5JT+bumFquk5kNoKXz4Y6Pw9ZNqb9jZep3MmloNUskklqAa4EZwBTgbElTSorNACbn1/nAnDx8G/CpiHgDcDxwUdG0lwB3R8Rk4O7cb2bN6O7LdyaRgq2b0nBrWLU8IpkGLIuI5RGxBbgVmFlSZiZwcySLgNGSxkXEmoi4HyAiNgKPAuOLppmX388D3lfl9TCzaulY1bfh1hBqmUjGAyuL+lexMxn0uoykScAxwL150CERsQYgdw8euJDNrKYq3VfL99tqaLVMJCozLPpSRtL+wPeBT0TEhj4tXDpf0mJJi9vb2/syqZnVyimXQsuIXYcN2zcNt4ZVy0SyCphY1D8BeKa3ZSQNIyWR70TED4rKrJU0LpcZB6wrt/CIuCEi2iKirbW1tV8rYmZVcvSZcMyHco9g1EQ4/Zo03BrW0Bou6z5gsqTDgdXAWcAHS8osAGZJuhU4DuiIiDWSBNwIPBoR/1ZmmnOBK3L39iqug5lV25jXpO5nV8KIA+obi/VKzRJJRGyTNAu4E2gB5kbEw5IuzOOvBxYCpwHLgJeB8/LkJwIfBh6UtCQP+1xELCQlkPmSPgasAD5Qo1Uys2roXAfD9oPh+9c7EuulWh6RkHf8C0uGXV/0PoCLykz3S8q3nxARzwOnDGykZlY3G5+F/Q8Blf3JWwPyle1m1lg616ZEYk3DicTMGkvnWjjAiaSZOJGYWWPxEUnT6XMikTQy3+7EzGxgbd0Er3Q4kTSZHhOJpCGSPijpR5LWAY8Ba/LNE/9V0uTqh2lme4XOfBmYE0lT6c0Ryc+AI4DPAodGxMSIOBh4G7AIuELSh7qbgZlZr3SuTd0DDq1vHNYnvTn9953AduCSiFhaGBgR60lXmn8/X3VuZtY/hUSyv2+Z10x6PCKJiK0R0UVKKBXLDGhUZrZ32vhs6u7vI5Jm0pfG9t9L+mdJPtPLzKqjcx1oCIwcW+9IrA/6cmX7ROAo4H9KuhdYCiyNiO9VJTIz2/t0PgsjW2GITwxtJr1OJBFxJoCkEcAbSUnlOMCJxMwGRuc6t480oR4TiSTle2ABEBGbgfvzq2wZM7M9svFZt480oV6d/ivp7yUdVjxQ0nBJ75A0j3T7djOz/ulc52tImlBvqramAx8FbpH0WuAFYF9SEvoxcGVELKlahGa2d+jqgpfW+T5bTajHRBIRrwDXAdfl60UOBTZGxItVjs3M9iab1kPXNh+RNKFen8or6SLSkw0XAT/PD5IyMxsYO64hcSJpNn25JuTTwNERMZ5U3XWSpNlVicrM9j47rmp3Imk2fUkkncA6gIhYA3wMeH81gjKzvdCO+2w5kTSbviSSOcD3JL0u9x9Geq66mVn/+YikafU6kUTEdcB3gG9JWg8sAx6X9AHfSt7M+m3jWhh+AAwfWe9IrI/6dN+siPhBRJwMHAwcC/wUeCvwjd5ML2m6pMclLZN0SZnxknRNHr9U0rFF4+ZKWifpoZJpZktaLWlJfp3Wl3UyswbRudZXtTepvtxra4eI2Ea+1xYwrzfT5KcqXgucCqwC7pO0ICIeKSo2A5icX8eRqtOOy+NuAr4O3Fxm9ldGxFf6viZm1jA61/o5JE2qlnfynQYsi4jlEbEFuBWYWVJmJnBzJIuA0ZLGAUTEL4D1NYzXzGrJRyRNq5aJZDywsqh/VR7W1zLlzMpVYXMljSlXQNL5khZLWtze3t6XuM2sFjau9X22mlQtE4nKDCu90WNvypSaQ3oU8FRgDfDVcoUi4oaIaIuIttbW1h5maWY1teUl2LLRRyRNqpaJZBXpmSYFE4Bn9qDMLiJibURsz09x/CapCs3Mmomf1d7UaplI7gMmSzpc0nDgLGBBSZkFwDn57K3jgY588WNFhTaU7AzgoUplzaxBda5LXR+RNKU9OmtrT0TENkmzgDuBFmBuRDws6cI8/npgIXAa6RqVl4HzCtNLugU4GRgraRXwzxFxI/BlSVNJVWBPAxfUap3MbID4We1NrWaJBCAiFpKSRfGw64veB3BRhWnPrjD8wwMZo5nVwY4jEl/V3oxqWbVlZlZe57OgFtjvoHpHYnvAicTM6q9wDckQ75KakT81M6u/jWtdrdXEnEjMrP46nUiamROJmdVf51o/h6SJOZGYWX11bYeX2n1E0sScSMysvl56DqLLiaSJOZGYWX35yYhNz4nEzOrL99lqek4kZlZfO45IfJ+tZuVEYmb1teM+W67aalZOJGZWX53rYMQoGLZvvSOxPeREYmb11fmsryFpck4kZlZfnetcrdXknEjMrL42PutE0uScSMysvnxE0vScSMysfjZvhK0vuY2kyTmRmFn9+MmIg4ITiZnVj68hGRScSMysfnyfrUGhpolE0nRJj0taJumSMuMl6Zo8fqmkY4vGzZW0TtJDJdMcKOkuSU/m7pharIuZDQDfZ2tQqFkikdQCXAvMAKYAZ0uaUlJsBjA5v84H5hSNuwmYXmbWlwB3R8Rk4O7cb2bNoHMtDBkG+/r/XzOr5RHJNGBZRCyPiC3ArcDMkjIzgZsjWQSMljQOICJ+AawvM9+ZwLz8fh7wvmoEb2ZVUHhWu1TvSKwfaplIxgMri/pX5WF9LVPqkIhYA5C7ZW8hKul8SYslLW5vb+9T4GZWJZ1rfdffQaCWiaTcX47YgzJ7JCJuiIi2iGhrbW0diFmaWX91rnX7yCBQy0SyCphY1D8BeGYPypRaW6j+yt11/YzTzGrFRySDQi0TyX3AZEmHSxoOnAUsKCmzADgnn711PNBRqLbqxgLg3Pz+XOD2gQzazKpk+7b0vPb9fUTS7GqWSCJiGzALuBN4FJgfEQ9LulDShbnYQmA5sAz4JvB3hekl3QL8BjhS0ipJH8ujrgBOlfQkcGruN7NG91I7ED4iGQSG1nJhEbGQlCyKh11f9D6AiypMe3aF4c8DpwxgmGZWC535qna3kTQ9X9luZvXh+2wNGk4kZlYfvs/WoOFEYmb1seOIxG0kzc6JxMzqo/PZdGuUoSPqHYn1kxOJmdVH51pXaw0STiRmVh8bnUgGCycSM6sPH5EMGk4kZlZ7Efk+W04kg4ETiZnV3uYNsO0VH5EMEk4kZlZ7GwuP2PVV7YOBE4mZ1d6OZ7X7GpLBwInEzGrPz2ofVJxIzKz2fEQyqDiRmFntbXwWWkbAPqPrHYkNACcSM6utpfPhvm/B9s1w1VGp35paTZ9HYmZ7uaXz4Y6Pw9ZNqb9jZeoHOPrM+sVl/eIjEjOrnbsv35lECrZuSsOtaTmRmFntdKzq23BrCk4kZlY7oyb0bbg1hZomEknTJT0uaZmkS8qMl6Rr8vilko7taVpJsyWtlrQkv06r1fqYWR+dcikMGbbrsGH7puHWtGqWSCS1ANcCM4ApwNmSppQUmwFMzq/zgTm9nPbKiJiaXwuruyZmtseOPhPGHglDhgKCURPh9Gvc0N7kannW1jRgWUQsB5B0KzATeKSozEzg5ogIYJGk0ZLGAZN6Ma2ZNbqu7elMrWM+BKdfXe9obIDUsmprPLCyqH9VHtabMj1NOytXhc2VNKbcwiWdL2mxpMXt7e17ug5m1h/rHoXNHXDYW+sdiQ2gWiYSlRkWvSzT3bRzgCOAqcAa4KvlFh4RN0REW0S0tba29ipgMxtgK36TuocdX984bEDVsmprFTCxqH8C8EwvywyvNG1ErC0MlPRN4IcDF7KZDagVi+CAV8Pow+odiQ2gWh6R3AdMlnS4pOHAWcCCkjILgHPy2VvHAx0Rsaa7aXMbSsEZwEPVXhEz20MrFqWjEZWrZLBmVbMjkojYJmkWcCfQAsyNiIclXZjHXw8sBE4DlgEvA+d1N22e9ZclTSVVdT0NXFCrdTKzPnhxBWxYBYddXO9IbIDV9F5b+dTchSXDri96H8BFvZ02D//wAIdpZtWwYlHqun1k0PGV7WZWGyt+A8MPgEPeWO9IbIA5kZhZbaxYBBOnwZCWekdiA8yJxMyqb9MLsO4ROOyEekdiVeBEYmbVt/K3qev2kUHJicTMqm/Fb9L9tca/pd6RWBU4kZhZ9a1YBOOmwvD96h2JVYETiZlV19ZXYPXvXK01iDmRmFl1rVkC27fAa3yjxsHKicTMqqtwo8aJx9U3DqsaJxIzq64Vi2Ds62Hk2HpHYlXiRGJm1dPVtfNGjTZoOZGYWfW0PwavvOgLEQc5JxIzqx4/yGqv4ERiZtWzYhHsfwiMObzekVgVOZGYWfX4QVZ7BScSM6uOjlXQscLtI3sBJxIzqw4/yGqv4URiZtWxYhEMGwmHHFXvSKzKnEjMrDpWLIKJfwotNX2it9WBE4mZDayl8+HfpsDaB2H1/anfBrWaJhJJ0yU9LmmZpEvKjJeka/L4pZKO7WlaSQdKukvSk7k7pirBL50PV74JZo9O3dIfRzXH13PZjs2x9XXaOz4OG1an/s0bUr+TyaCmiKjNgqQW4AngVGAVcB9wdkQ8UlTmNODvgdOA44CrI+K47qaV9GVgfURckRPMmIj4THextLW1xeLFi3sffOHHsXXTzmHD9oXTr4Gjz6zueKjfsh2bY+vttKdcBocdB9/+S3j5OXYzaiJ88qHdh1tTkfS7iGjbbXgNE8kJwOyIeFfu/yxARHyxqMw3gHsi4pbc/zhwMjCp0rSFMhGxRtK4PP2R3cXS50Ry5ZugY+Xuw4cMhYNeB88vg65t1RkP1Zu3Y3NsAxVbjwSzX9yD6ayRVEoktazaGg8U741X5WG9KdPdtIdExBqA3D243MIlnS9psaTF7e3tfYu8Y1X54V3boPXIyj+sgRhfzXk7Nsc2ULEB/PV3YGTZnx+MmlB5Omt6tUwk5S5tLT0cqlSmN9N2KyJuiIi2iGhrbW3ty6SVfwSjJsKZN6dutcZXc96OzbENZGxveA+86wupqqvYsH3hlEvLT2eDQi0TySqg+Fs4AXiml2W6m3ZtrtIid9cNYMzJKZd2/+Oo5vh6LtuxOba+zvvoM1N7yqiJgFK30L5ig1YtT/C+D5gs6XBgNXAW8MGSMguAWZJuJTW2d+S2j/Zupl0AnAtckbu3D3jkhR/B3Zenaq5RE9IPpzC82uPruWzH5tj6Ou3RZzpx7GVq1tgOO87KugpoAeZGxBckXQgQEddLEvB1YDrwMnBeRCyuNG0efhAwHzgMWAF8ICLWdxdHnxvbzcys/mdtNRInEjOzvmuEs7bMzGwQciIxM7N+cSIxM7N+cSIxM7N+2Ssb2/PpxH/sZfGxwHNVDKc/HNuecWx7xrHtmcEU22siYrcruvfKRNIXkhaXO0uhETi2PePY9oxj2zN7Q2yu2jIzs35xIjEzs35xIunZDfUOoBuObc84tj3j2PbMoI/NbSRmZtYvPiIxM7N+cSIxM7N+cSLJJE2X9LikZfnZ76XjJemaPH6ppGNrFNdEST+T9KikhyVdXKbMyZI6JC3Jr5o9RUjS05IezMvd7U6YddxuRxZtjyWSNkj6REmZmm03SXMlrZP0UNGwAyXdJenJ3B1TYdpuv5tViu1fJT2WP7P/kjS6wrTdfv5Vim22pNVFn9tpFaatx3b7blFcT0taUmHaam+3svuNqn3nImKvf5FuTf8H4LXAcOABYEpJmdOA/yY9rfF44N4axTYOODa/PwB4okxsJwM/rNO2exoY2834umy3Mp/vs6SLqeqy3YC3A8cCDxUN+zJwSX5/CfClCrF3+92sUmx/AQzN779ULrbefP5Vim028OlefOY1324l478KXFqn7VZ2v1Gt75yPSJJpwLKIWB4RW4BbgZklZWYCN0eyCBit/GTGaoqINRFxf36/EXiU3Z9138jqst1KnAL8ISJ6ezeDARcRvwBKn5MzE5iX388D3ldm0t58Nwc8toj4cUQUHtC+iPRU0pqrsN16oy7brSA/W+lM4JaBXGZvdbPfqMp3zokkGQ+sLOpfxe47696UqSpJk4BjgHvLjD5B0gOS/lvSG2sYVgA/lvQ7SeeXGV/37UZ6omalH3S9thvAIRGxBtIPHzi4TJlG2H4fJR1VltPT518ts3K129wK1TP13m5vA9ZGxJMVxtdsu5XsN6rynXMiSVRmWOl50b0pUzWS9ge+D3wiIjaUjL6fVG3zZuBrwG21igs4MSKOBWYAF0l6e8n4em+34cB7ge+VGV3P7dZb9d5+nwe2Ad+pUKSnz78a5gBHAFOBNaQqpFJ13W7A2XR/NFKT7dbDfqPiZGWGdbvtnEiSVcDEov4JwDN7UKYqJA0jfRm+ExE/KB0fERsiojO/XwgMkzS2FrFFxDO5uw74L9JhcbG6bbdsBnB/RKwtHVHP7ZatLVTz5e66MmXq+b07F3gP8DeRK89L9eLzH3ARsTYitkdEF/DNCsus53YbCrwf+G6lMrXYbhX2G1X5zjmRJPcBkyUdnv/BngUsKCmzADgnn4V0PNBROESsplzXeiPwaET8W4Uyh+ZySJpG+lyfr0FsIyUdUHhPaqB9qKRYXbZbkYr/DOu13YosAM7N788Fbi9TpjffzQEnaTrwGeC9EfFyhTK9+fyrEVtxG9sZFZZZl+2WvRN4LCJWlRtZi+3WzX6jOt+5ap010Gwv0tlFT5DOVvh8HnYhcGF+L+DaPP5BoK1GcZ1EOqxcCizJr9NKYpsFPEw6u2IR8NYaxfbavMwH8vIbZrvlZe9HSgyjiobVZbuRktkaYCvpH9/HgIOAu4Enc/fAXPbVwMLuvps1iG0ZqZ688J27vjS2Sp9/DWL7j/xdWkrawY1rlO2Wh99U+I4Vla31dqu036jKd863SDEzs35x1ZaZmfWLE4mZmfWLE4mZmfWLE4mZmfWLE4mZmfWLE4mZmfWLE4mZmfWLE4lZA5LUUu8YzHpraL0DMLNE0vdIV5MfQ7rq+F/qG5FZ7ziRmDWOo0j3Rvrzegdi1he+RYpZA5C0D7ACeHXsfKCUWVNwG4lZY3gj6THETiLWdJxIzBrDUaQ7tZo1HScSs8bgRGJNy20kZmbWLz4iMTOzfnEiMTOzfnEiMTOzfnEiMTOzfnEiMTOzfnEiMTOzfnEiMTOzfvn/AW9nzcBKmyfKAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "r = np.arange(0,Lh)*dl\n",
    "profn =radial_profile(avg_n, [Lh,Lh,Lh])\n",
    "number_density_nist = 0.03339277409943894\n",
    "plt.xlabel(r\"$r$\")\n",
    "plt.ylabel(r\"$\\rho(r)$\")\n",
    "plt.title(\"Radial average of subblock density\",fontsize=14)\n",
    "plt.plot(r+dl/2,np.ones_like(profn[:len(r)])*number_density_nist)\n",
    "plt.plot(r+dl/2, profn[:len(r)]/(dl**3),marker=\"o\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fc112d38340>]"
      ]
     },
     "execution_count": 98,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZ0AAAEbCAYAAAABNllnAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAruUlEQVR4nO3de5xcdX3/8dd7N5tkEwJLSICwXIIQoihCIEQRvFRKA1gh4qXgBW9tigVLrVLhx09Lay1YausdRKUgqNgqhCBgtOLlVymYhAQS7gETk00gm+vmsptkdz+/P87ZMExmdmd3577v5+Oxj5055/s95zNnzpzPfL/nO+coIjAzMyuHhkoHYGZmI4eTjpmZlY2TjpmZlY2TjpmZlY2TjpmZlY2TjpmZlY2Tju0l6WuSfpXx/BZJPxnkMkLSu4oe3Agg6XRJj0nanfk+FHkdH5K0fYAy10haPtwyg4yrqMsbDklT0/14ZqVjqUdOOjUmTQSR/nVL+oOkGyQdWILVXQ68vwTLtdy+DDwKHANcUOFYRrLVwBRgaYXjqEtOOrXpv0k+FFOBPwfeDnyj2CuJiK0RsaXYy60ESU2VjqEAxwIPRMTqiNhU6WBGIkmjI6InIl6IiO5Kx1OPnHRq0670Q7EmIn4G/BD4k76ZkholfUfS7yV1SnpW0t9Jasgq86+SNqd/XwIaM1eS3b0m6WxJ/y8tv0nSAkmvGkzgkk6V9DNJGyR1SPofSadlzP+BpB9n1WmQtFrSJ9LnSl/Pc+nrWybp/Rnl+7pHLpL0gKRO4C8lHZQuf01a73FJH85a13hJ35W0XdKLkq6S9BNJt2SUGS3pC+lydkhaKGn2AK97jKQvpcvskvSQpDMy4wUOAG5OY/9QnuW8Ka27XdJWSQ9Lek06b5+uM0lvSZc3KWv62yU9k8byS0mvyLGuP09b0p2S5mUvI6tsg6TPpO/TrvQ9OT+rzGGSvidpo6SdkpZK+qM8yztS0lOSbpU0Ksf8ayUtzjH9QUlfTh/3u6+lZULSpZLulLQD+Gdlda+psM/TLel+crmktvQz8h+SxmWUkaRPpvV3pfvPtRnzWyXdoZc+k/dKmpZvm9cqJ50alx4szgb2ZExuANqA9wCvAq4G/g+QeYD9JPAXwF8Cp5EknPcNsLrxwJeAWcBbgK3APZJGDyLkCcBtwBvT5SwF7ss4oN0OvE1SS0adN5O07H6QPv8n4KPApcDxwLXANyW9LWtd15K0AI8H5gFjgUeAPwVeTdKd9U1JZ2bU+WK6vncAbwVOTGPN9B9pmfcCJwC3kmyHE/t53f8C/BnwEWAGsAz4qaQpvNSdsxP4m/TxD7MXkB587wb+J43rdelr6OlnvbmMAf6eZH/oe+/vkqSMMlNJulbPB/4YmAbc3M8yLweuAD5Nsk3uAu6UdFIa+3jg1+ly35GW+cdcC1LyRea3wH3Ah/K0OG4DTpb0yox6R6ev5/Z00kD7Wp+/T9d1AvD1HOsq5PNEup7XkGyvP0tf5+UZ8/8Z+AzJfvlq4N0k7z1pcvol0EWyb50GrAP+OzNx1YWI8F8N/QG3AN3AdqATiPTvEwPUuw7474zna4GrM543AM8Av8pa10/6WeZ4kgPeGRnTAnjXIF6PSD5c70+fjwLWAx/NKPNtYEHGOjuBN2Yt50vAfenjqWkcnyxg/XcA304f7wfsBi7Meo2bgVvS58cAvcCRWcuZB3yjn+20G7g4Y1oj8BzwTxnTtpMcZPPFOjF9XW/OM/9DwPasaW9J60zKKBPA6Rlljkrfxz9On1+TPj8yo8wZab1pGWWWZ8xvAz6bte5fAbenj/8C2NYXR47YrwGWkySHDZn7Zj/bYwnwuYzn/xd4utB9LWN//WpWub79Z+YgPk+3kCSQURnTvtVXJt23uoBL8izvI8CzgLL2kY3Aewr9PNXCn1s6tek3wEkkH9CvknxL+0pmAUmXSFokqT3tcvkEcGQ67wCSb9P/21c+InqBh/tbqaRjJH1fSbdWB/AiSbI6stDAJR0s6Ztp185WkgPRwX3LiORb7Q9JW12SxgDv5KVvr8eTtFh+mnYxbU9f38dIEkKmRVnrbpR0tZIRYhvTehdkxH8M0AT8LmO77CA5GPY5meTg9UTW+t+WY/19+pb724zl9pBs/+P72VwvE8l5nluABWnXy99KOqLQ+hl6eflrXEXyJSQzlraI+EPG84fTevt0p0raHziMjNeX+p+MZc4AHouIDf3E1Qr8AvhCRHy+gNdxO0lrs8/7eGk/GXBfy7CIAfT3ecrwRLy8VbY2XR8k22EMyevL5RTgaGBbxj61FTiQ/PtVTdqnr9Rqws6IWJE+/mtJvyRptl8DIOnPSL75fwp4EOgg6Yp6xzDXew/JN9q/TP93A08Ag+leuxU4hORDuxLYRfJBzFzG7cCDklpJupBGk3TXwEtdwm8HMg+K8PIuRoAdWc8/RdKteDlJ99Z2ki6PvgNDX/dSf5deb0jnn5pjfZ156vS33EFd5j0iPqzk/NvZwHnA5yXNiYgFJElBWVXKOYCiv9eXHVcuG0j2iQslfTsiNg9Q/vvAv6TnaXYBrwS+lzG/kH0N9t1PXmYQn6fs/SF4aX8d6PU3kHT/XZhjXl0NKnHSqQ//ANwv6aaIWEvSFfJwRHytr4Ckvd+WImKrpHXA64EH0vkiaTmty7UCSQeRfMu9NCJ+mU47mcHvQ2cAfx0R96bLOISk1bVXRDws6TngIpK+7XkR0XeC/AmSg8dREfHAENZ9T0Tclq5bwHHAlnT+CpIDxyzg92mZcST99M+lZZaQHEAO7dsOBVhB0r12BvB8utzG9LV9f5CvgYh4lGRo9Rck3Q98EFgAtAPjJO0fER1p8ZNyLKKBJGk+mMZyJElL5cmMMq2SjoiI1enzWWm9zDJ98XRI6tvvMt+TM0jeL0jOpb1f0qR+Wju7SBLpPcDPJZ3VX+KJiHWSHiBp4ewCHoyI57PW3+++VqB+P08F6ttvzyTpRsv2CMn+viHqZMRoPu5eqwMR8SvgcZI+bUjOzZws6RxJ0yR9huTkZKYvA38n6V2SppN8k+vvA7mZ5JvoX0g6VtKbgRtJWjuD8QzJwed4SaeSnFPZnaPc90iGg7+NjC6TiNgG/Cvwr5I+ksZyUtr9MbeAdZ8p6Yz0BPTXSLo0+pa9neRk+RcknSnpeJLzSX2tGyLimTS2W9Jt9wpJMyV9SlLO39akXXQ3ANdJOjc9UX4Dybfwgoe6Szpa0nWS3iDpKCUjv17LSwf2h0m+tV+bbpd3An+VY1HdwJcknZae6L+VZP/574wyncCt6bY9jeS9vjcich0wAa4HPqVkxOBxkv6R5MT6F9P53yc5VzdP0hvT13KeskavRUQnSSt2K0niaRlgs9xOctL+QjL2k1Sh+9pACvk89Svdb79M8t58OO2qniXpY2mR75F0V98t6c3p9nmTpC+q3kawVfqkkv8G90eek/skfdu7SE4Kjwa+Q5IotqSPPwuszCg/Cvj3dP4WknNDN9DPQAKS0VzLSU6ILgdmk3XymwEGEpCMunqY5KD2HPCBdFnXZJU7Jl3Wi2ScnE3nCfg4L317bAd+DpyVzp9KjhPBJP3jd5L07a8nGVH2jazXvB/JiKcd6bqvJOmSuSGjTBNJV+bzJAexF4D5wCn9vO4xJIn9xTTmh8gYgJGWGWggwSFp/G3pMv6QvoamjDLnkxwkO0laP+9n34EE29Nyz6bL+TVwbMYyrknfk7kkJ8c7SUbNTc4uk/G8gaSLd3W6TZYBc7LiP5zkfN0WkpF6S4C35Flec7rdFwIt/WyT/dL3ajdw0GD3NXLsr9n7D4V9nm4h63OZZxtdmbHfrAY+n/X+/gfJvrmLpLV9M3kGX9Tqn9IXa2Y5pAMZVgHXR8QXBypvZv3zOR2zDJJmkJy7+h3J7zw+nf7f53czZjZ4Tjpm+/pbYDrJuY+lwJsiYk1FIzKrE+5eMzOzsvHoNTMzKxt3r2WZNGlSTJ06tdJhmJnVjMWLF2+IiMmFlHXSyTJ16lQWLRrwqhhmZpaStKrQsu5eMzOzsnHSMTOzsnHSMTOzsnHSMTOzsnHSMTOzsvHoNTMzYN6SNq5f8DRrt3RyWEszV8yezpwZrZUOq+446ZjZiDdvSRtX3bmMzj09ALRt6eSqO5cBOPEUmbvXzGzEu37B03sTTp/OPT1cv+DpCkVUv5x0zGzEW7sl953G8023oXP3mpmNWBHBjxbnv4D4YS3NZYwmv3o63+SkY2YjUkfXHq6+azn3PLqWYyaNp21LJ13dvXvnj2oQV8yeXsEIE4Wcb6qlpOSkY2YjQuaBedJ+Y+ju7aWjq5tPnnUcf/VHx3LPo2v3zm8e3cjO3T1IlY46//mmz9/7JOeccCj3L3uhpgZB+H46WWbOnBm+4KdZfcluLQAI+Oszp/GJs47bp/zu7l7e/52HeXT1Fv7zL0/jxCNayhdshs07djPjcz/PO7+pMcmKe3r2PY63tjTz2yvfWrLYMklaHBEzCynrgQRmVvdytRYC8p7PGT2qgRvedzKTJ4xh7m2LeLGjqwxRvtxPl7/AWf/+m7zzJ45r4s/f+IqcCQdeGgQxb0kbp1/3AEdfeS+nX/cA85a0lSTeQrl7zczq3lBGpx203xi+dfFM3nnDg8y9bTE/nPt6xjY1liS+zK6/Qw4Yy6H7j2Hp6q0cP2V/PnT6UXz9gedeljSbmxr57NtfzZwZrcxfupa2PK/jnd/4LcvaOtjdk5yrqobzQU46Zlb3DmtpznlgHmh02qum7M+/veckLrl9Me/71kO80NHF2i1dRT04Z3f9vbC1ixe2dnHuaw7lyxfNoKmxgcNbxuVNDFfMnr5P1+HoUQ2cclQLDz2/iewzKJ17evjn+57k3BOmcN+ydWU/H+SkY2Z171NnHcff/tejZB5/m5saCxqddvZrDuXc1xzKfctf2DutmAfnXF1/AI+u2UpTY8PedeRbT9/0XEnp6CvvzVln/bZdvPIz9yOJnt6XZ6W+H8U66ZiZDdGhLc0EcOC4Jrbs3DPolsqja7bsM61YB+di/DA1X1LK18I7cFwTHzhtKl/5xbPDXvdgOemYWd378SNr2G/MKB688kyaRw/+vMzaLbkHEgz34Lx6004aG0R3776DAYrxw9RcXW/NTY38fXo+6MeL1wyp23E4qmL0mqSzJT0taYWkK3PMl6SvpPMfk3TyIOp+SlJImlTq12Fm1Wfn7m7uX7aOc084dEgJB/IfhKe0jB1yXMvbtnLBDQ8yqiE5B5Op0K6/gcyZ0cq1F5xAa0szIhlGfe0FJ7zsfFBz1uCIYq07n4q3dCQ1Al8HzgLWAAslzY+IJzKKnQNMS/9eB9wAvG6gupKOSOf9oVyvx8yqy0+Xv8CO3T288+TDh7yMXC0GgIPGj6ZrT8+gR7X95pl2Pnb7Yg5obmL+x9/IE2s7SjaCbKjng0ql4kkHmAWsiIjnASTdAZwPZCad84HvRvJL1ocktUiaAkwdoO6/A38H3F2OF2Jm1efHj6zhiInNnDp14pCXkevgfOrUA5m3dC0f+M7DfPviUzlgXFPe+pnDkg8Y18TWnXuYfugEbv3ILA7ZfyzHHTKhYlcP6C8plUI1JJ1WYHXG8zUkrZmByrT2V1fSeUBbRDyqAa5lIWkuMBfgyCOPHPwrMLOqtHZLJw8+t5G/fus0GhqGd02bXAfnt77qED75n0uZ/aVfE8D6jl37tBayh0Rv2bmHBsGH3nAUh+w/9O65WlUNSSfXnpB9Vi1fmZzTJY0Drgb+pJAAIuIm4CZILoNTSB0zq353LWkjgmF1rfXnvBMP46l1HXzjV8/tnda2pZO/+9FjPPz7jUw5oJkbf/3cPt1yvQFffeA5Lpx1VEniqmbVkHTWAEdkPD8cWFtgmdF5ph8DHA30tXIOBx6RNCsiXsDM6l5E8OPFa5g1dSJHHjSuZOu5e2n24Qp29/Tyg9+tzlH6JSP1Xj3VMHptITBN0tGSRgMXAvOzyswHLk5Hsb0e2BoR6/LVjYhlEXFwREyNiKkkSetkJxyzkWPJ6i08v2EH7zyltOcr8iUPAU997mxa84x8q5Z79ZRbxZNORHQDlwELgCeB/4yIxyVdIumStNh9wPPACuBbwF/1V7fML8HMqtCPF69hbFMD554wpaTryZc8DmtpZmw6/Ljcw5KrWTV0rxER95EklsxpN2Y8DuDSQuvmKDN1+FGaWa3o2tPDPY+uZfarD2XC2Pyjyooh3w8w+5JKJYYlV7OqSDpmZsX0iyfX09HVXbIBBJkKSSrlHpZczZx0zKzu3PnIGg7dfyynH1ueC5E4qRSu4ud0zMyKqX3bLn71TDtzZrTSOMzf5ljxOemYWV25e2kbPb3Bu0o8as2Gxt1rZlYX+i4107alk6ZGsbytg2MPnlDpsCyLk46Z1bzsS83s6YmS3wHThsbda2ZW83LdfbPvJmtWXZx0zKzmFePum1YeTjpmVvP6uyqAVRcnHTOreVfMns7YptLcfdOKy0nHzGrenBmtXH7mtL3Ps2/LbNXDo9fMrC68YvJ+ANxz2RmccPgBFY7G8nFLx8zqwqqNOwBKeu8cGz4nHTOrC7/fsJOJ40dzQHNpryptw+OkY2Z1YdXGHRzlVk7Vc9Ixs7qwauNOph40vtJh2ACcdMys5nXt6WHt1k63dGqAk46Z1bw1m3cSgVs6NcBJx8xq3soNOwHc0qkBTjpmVvNWpsOl3dKpfk46ZlbzVm3cyf5jR9EyzsOlq52TjpnVvJUbdzB10ngk35662jnpmFnNW7VxJ0e5a60mOOmYWU3b3d3Lms07mepBBDXBScfMalrblk56A7d0aoSTjpnVtL6Ra0dPckunFjjpmFlNW7khSTpu6dQGJx0zq2mrNu5kvzGjOGj86EqHYgVw0jGzmrYyvbq0h0vXBicdM6tpvrp0bXHSMbOa1d3Ty+pNO33NtRripGNmNWvtli66e8MtnRripGNmNatvuLRbOrXDScfMataqvqtLT3JLp1Y46ZhZzVq5cSdjmxo4eMKYSodiBXLSMbOatWrjDqYe5KtL1xInHTOrWSs3euRaramKpCPpbElPS1oh6coc8yXpK+n8xySdPFBdSZ9Lyy6V9DNJh5Xr9ZhZ6fX0Bn/wb3RqTsWTjqRG4OvAOcDxwEWSjs8qdg4wLf2bC9xQQN3rI+K1EXES8BPgsyV+KWZWRi90dLG7p9fXXKsxFU86wCxgRUQ8HxG7gTuA87PKnA98NxIPAS2SpvRXNyI6MuqPB6LUL8TMyqfvQp++j05tqYak0wqszni+Jp1WSJl+60r6vKTVwPvop6Ujaa6kRZIWtbe3D+lFmFl57f2NjodL15RqSDq5hp1kt0rylem3bkRcHRFHAN8DLssXQETcFBEzI2Lm5MmTCwjZzCpt1cadjB7VwJT9x1Y6FBuEakg6a4AjMp4fDqwtsEwhdQG+D7xz2JGaWdVYuWEHR00cR0ODh0vXkmpIOguBaZKOljQauBCYn1VmPnBxOort9cDWiFjXX11J0zLqnwc8VeoXYmbls2rjTg8iqEGjKh1ARHRLugxYADQCN0fE45IuSeffCNwHnAusAHYCH+6vbrro6yRNB3qBVcAlZXxZZlZCvb3Bqk07eOO0SZUOxQap4kkHICLuI0ksmdNuzHgcwKWF1k2nuzvNrE6t37aLrj29HkRQg6qhe83MbFD6Rq55uHTtcdIxs5qz9+rSPqdTc5x0zKzmrNy4k6ZGMeUAD5euNU46ZlZzVm3cwREHjmNUow9htcbvmJnVnJUbfHXpWuWkY2Y1JSJYtXGHf6NTo5x0zKymbNi+mx27ezxyrUY56ZhZTfGFPmubk46Z1ZSXbmngpFOLnHTMrKas2riTxgbR2tJc6VBsCJx0zKymrNy4g9aWZkaP8uGrFvldM7OasmrjTqb6fE7NctIxs5oREazcuMMj12rYkJOOpDHpfWyOl+TbbZpZSc1b0sYbrnuAbV3d3L20jXlL2iodkg3BoG5tIGkC8H7gImAW0ERyy+iQtBb4KXBTRCwsdqBmNnLNW9LGVXcuo3NPDwBbO7u56s5lAMyZ0VrJ0GyQCm7pSPoEsBL4CPBz4HzgJOA44DTg70mS2M8l/TTrzp1mZkN2/YKn9yacPp17erh+wdMVisiGajAtnTcAb46I5Xnm/w64Ob3j50eBNwPPDjM+MzPWbukc1HSrXgUnnYh4N4CkRuADwN0RsTlHuV3AN4oWoZmNeIe1NNOWI8Ec5t/q1JxBDySIiB6SpNJS9GjMzHK4YvZ0mpsaXzatuamRK2ZPr1BENlRDHb32v4DfbTMrizkzWrn2ghNoahQArS3NXHvBCR5EUIOGmnRuAj4v6ehiBmNmls+cGa0csv9Y3jGjld9e+VYnnBo1qCHTGX6Q/l8u6T7g18AjwNKI2FmUyMzMMkQE67ftYvKEMZUOxYZhqEnnCJLh0iem/z8OHEPye51nI+L4okRnZpbq6Opmd3cvk/dz0qllQ0o6EdEGtAH39k2TNI4kCb22OKGZmb2kfVsXAAfv76RTywbz49B+z99ExM6I+N+I+KYSRww/PDOzxPptuwDc0qlxgxlI8L+SviPptHwFJB0o6WPAEyRXLDAzK4r2NOm4pVPbBtO99krgauBeST3AYmAd0AUcCBwPvIrkygR/ExELihyrmY1g7XtbOmMrHIkNR8EtnYjYEhFXAK3Ax4CnSH4gejTQDdwKzIiI051wzKzY1m/bxehRDezfPNTxT1YNBv3uRUQn8KP0z8ysLNq37WLyfmOQVOlQbBh8Ezczqwnrt3X5fE4dGHbSkXS4pNHFCMbMLJ++lo7VtiElHUkzJP2DpEeBVcAGSf8l6f2SWooaoZkZyTkdt3Rq32B+p/MqSV+RtAr4BTAN+GeSkWtnAI8ClwMvSvqFpI+XImAzG3l2dfewZecej1yrA4MZSDCL5NbUHwV+FRHdGfMeS//+SVIryW90zgO+WqxAzWzk2rB9N+Df6NSDwdzE7VaSYdEDlWsjud+Ob+RmZkXR7qsR1A2PXjOzquerEdSPgpKOpLGSDs8x/dXFD8nM7OXWpxf79G0Nat+ASUfSO4BnSC5/87ik12XMvq0YQUg6W9LTklZIujLHfKWDGFZIekzSyQPVlXS9pKfS8nd5VJ1Z7epr6Uxy91rNK6Sl81nglIg4EfggcLOk96bzhv3TYEmNwNeBc0iu33aRpOz78ZxDMlpuGjAXuKGAuj8HXhMRryVJmlcNN1Yzq4z123Yxcfxomhp9RqDWFTKQYHREtANExCJJbwLulHQsEEWIYRawIiKeB5B0B8notycyypwPfDciAnhIUoukKcDUfHUj4mcZ9R8C3lWEWM2sAtq37eJgd63VhUK+NqyXtPfGbBGxETiL5IrSxbhhWyuwOuP5mnRaIWUKqQvwEeD+fAFImitpkaRF7e3tgwjdzMrBt6muH4UknQ8A67OmtUbERcCbixBDri667BZUvjID1pV0NclVsL+XL4CIuCkiZkbEzMmTJw8QrpmV2wYnnboxYPdaRKzJMXmFpPdFxB1FiGENkHmX0cOBtQWWGd1fXUkfBP4UODPtmjOzGhMRyXXXnHTqwlDPygm4PB019pSk2ySdNcRlLQSmSTo6vXDohcD8rDLzgYvTUWyvB7ZGxLr+6ko6G/g0cF5E7BxibGZWYVs797C7p5eDJ/gSOPVgOHdDOpLkCgU7gJnA3ZK+D8yNiN5CFxIR3ZIuAxYAjcDNEfG4pEvS+TcC9wHnAiuAncCH+6ubLvprwBjg5+n9Nx6KiEuG8XrNrALW912NwC2dujCcpPPeiPh135N0NNtPSFoX1w5mQRFxH0liyZx2Y8bjAC4ttG46/djBxGBm1Wnv1QicdOrCULvXNpA1uCAiVpBcZfrPhxuUmVkfX42gvgw16Swl+ZFmtlXkHrJsZjYkbunUl6F2r/1f4JfpbQy+QXJbg2bgM8DzRYrNzIz1HbsY29TAfmOGczbAqsWQ3sWI+F16DbYvk1xupq/F1Il/+W9mRdS+fRcHTxhLOiDIatyQvzpExHLgTEkHAaeQjB57OCI2FSs4M7P1Hf6NTj0pOOlIOhLYEhEdmdPTy+L8LEf510bEY8MP0cxGsvbtu5h28H6VDsOKZDADCd4GtEv6maRLJWVeCQBJDZL+SNKXJP0e+HXuxZiZFW59R5dbOnWk4KQTETcAx5L84n8OyaVwFkv6nKTbSIZRf5fk0jSXAAcXP1wzG0m69vTQ0dXtkWt1ZFDndCJiNckv/b8m6QDg7ST3slkJzI6IhUWP0MxGrHZfjaDuDGcgwVbg9vTPzKzo2rf3/UbH112rF74Nn5lVrfUdbunUGycdM6taL7V0nHTqhZOOmVWt9o4uJJg4fnSlQ7EicdIxs6rVvn0XB40fw6hGH6rqhd9JM6tavmNo/XHSMbOqtX7bLp/PqTNOOmZWtdzSqT9OOmZWlXp7g3a3dOqOk46ZVaUtnXvo7g23dOqMk46ZVSXfpro+OemYWVV66TbVvgROPXHSMbOq5Evg1CcnHTOrSr4ETn1y0jGzqrS+YxfjRjcyfsyQL4ZvVchJx8yqUvt2D5euR046ZlaVfJvq+uSkY2ZVKWnpeORavXHSMbOq1N7hS+DUIycdM6s6nbt72Lar20mnDjnpmFnV6fthqJNO/XHSMbOq0749uQSOR6/VHycdM6s6vhpB/XLSMbOq89LVCDx6rd446ZhZ1VnfsYsGwcTxoysdihWZk46ZVZ32bbuYtN8YGhtU6VCsyJx0zKzqrN/mqxHUKycdM6s6vu5a/aqKpCPpbElPS1oh6coc8yXpK+n8xySdPFBdSe+W9LikXkkzy/VazGz41vtqBHWr4klHUiPwdeAc4HjgIknHZxU7B5iW/s0Fbiig7nLgAuA3pX4NZlY8Pb3Bxh27PXKtTlU86QCzgBUR8XxE7AbuAM7PKnM+8N1IPAS0SJrSX92IeDIini7fyzCzYti0Yzc9veGWTp2qhqTTCqzOeL4mnVZImULqDkjSXEmLJC1qb28fbHUzK6K+S+D4nE59qoakk2tMZBRYppC6A4qImyJiZkTMnDx58mCrm1kR9f0w1C2d+lQN94FdAxyR8fxwYG2BZUYXUNfMasj6jr7rrvmcTj2qhpbOQmCapKMljQYuBOZnlZkPXJyOYns9sDUi1hVY18xqiFs69a3iLZ2I6JZ0GbAAaARujojHJV2Szr8RuA84F1gB7AQ+3F9dAEnvAL4KTAbulbQ0ImaX99WZ2WCt79jFhDGjaB7dWOlQrAQqnnQAIuI+ksSSOe3GjMcBXFpo3XT6XcBdxY3UzEqtfbt/o1PPqqF7zcxsL9+mur456ZhZVXFLp7456ZhZVVnf0eWRa3XMScfMqsK8JW2cdu0v2LG7hx8tXs28JW2VDslKoCoGEpjZyDZvSRtX3bmMzj09AHR0dXPVncsAmDNj0BcZsSrmlo6ZVdz1C57em3D6dO7p4foFvnxivXHSMbOKW7ulc1DTrXY56ZhZxR3W0jyo6Va7nHTMrOKumD2d5qaXH46amxq5Yvb0CkVkpeKkY2YVN2dGK5/KSDCtLc1ce8EJHkRQhzx6zcyqwoHjRgNw/+Vv5FVT9q9wNFYqbumYWVVYuHIzE8aO4rhDJlQ6FCshJx0zqwqLVm7ilKMOpLEh170ZrV446ZhZxW3esZtn12/n1KkTKx2KlZiTjplV3OJVmwGYedSBFY7ESs1Jx8wqbuGqTTQ1ihOPaKl0KFZiTjpmVnGLVm7mhNYDGNvku4XWOycdM6uorj09LFuz1edzRggnHTOrqGVtW9nd08tMJ50RwUnHzCpq4cpNAJziQQQjgpOOmVXUopWbOfbg/Zg4fnSlQ7EycNIxs4rp7Q0WrdzEqVPdyhkpnHTMrGKeXb+djq5uZh7l8zkjhZOOmVVM3/kcj1wbOZx0zKxiFq3cxMETxnDERN+sbaRw0jGzilm4cjOnTp2I5It8jhROOmZWEWu3dNK2pZOZHkQwojjpmFlFLEov8unzOSOLk46ZVcSilZsYN7qRVx7qm7aNJE46ZlYRC1du5uQjD2RUow9DI4nfbTMru46uPTz1QofP54xATjpmVnaPrNpMhM/njEROOmZWdotWbqaxQZzkm7aNOE46ZlZ2C1du4tWH7c/4MaMqHYqVmZOOmZXV7u5eHl2zxddbG6GcdMysrB5fu5WuPb2+svQI5aRjZmUzb0kbH7z5dwD8wz1PMG9JW4UjsnKrig5VSWcDXwYagW9HxHVZ85XOPxfYCXwoIh7pr66kicAPganASuA9EbG5FPHPW9LG9QueZu2WTg5raeaK2dOZM6O1oPnDqVvq+Y7NsRV73VfduYzOPT0AvNDRxVV3LgN42TKsvikiKhuA1Ag8A5wFrAEWAhdFxBMZZc4FPk6SdF4HfDkiXtdfXUn/AmyKiOskXQkcGBGfHiiemTNnxqJFiwqOP/uDBNDc1Mi1F5zAnBmt/c4Hhly31PMdm2MrxvyxTQ188qzpzDiyhbm3LWbTjt1ka21p5rdXvnWf6VY7JC2OiJkFla2CpHMacE1EzE6fXwUQEddmlPkm8KuI+EH6/GngLSStmJx1+8pExDpJU9L60weKZ7BJ5/TrHqBtS+c+00c1iKMnjef3G3bQ3bvvNh7VkFxVN9+8geqWer5jc2zFmj8QAb+/7m2DrmfVYzBJpxrO6bQCqzOer0mnFVKmv7qHRMQ6gPT/wfkCkDRX0iJJi9rb2wcV/NocCQeSD/e0Q/bL+yHs7o1+5w1Ut9TzHZtjK9Z8gFs/MovJE8bknHdYi++lM5JUQ9LJdSON7L03X5lC6g4oIm6KiJkRMXPy5MmDqpvvA9Pa0sw33ncKrf3M72/eQHVLPd+xObZizn/zcZO5+txX0dzU+LJ5zU2NXDF7wA4IqyPVkHTWAEdkPD8cWFtgmf7qvph2q5H+X1/EmPe6Yvb0fj9I/c0fTt1Sz3dsjq3Y8+fMaOXaC06gtaUZkSSjvvNBNnJUw+i1hcA0SUcDbcCFwHuzyswHLpN0B8lAgq3puZr2furOBz4IXJf+v7sUwfd9YPKN2Blo/nDqlnq+Y3NsxV73nBmtTjIjXMUHEsDe0WlfIhn2fHNEfF7SJQARcWM6ZPprwNkkQ6Y/HBGL8tVNpx8E/CdwJPAH4N0RsWmgWAY7kMDMbKSrqdFr1cZJx8xscGpt9JqZmY0QTjpmZlY2TjpmZlY2TjpmZlY2HkiQJR2GvWqI1ScBG4oYTjE5tqFxbEPj2IamVmM7KiIK+mW9k04RSVpU6AiOcnNsQ+PYhsaxDc1IiM3da2ZmVjZOOmZmVjZOOsV1U6UD6IdjGxrHNjSObWjqPjaf0zEzs7JxS8fMzMrGScfMzMrGSWeQJJ0t6WlJKyRdmWO+JH0lnf+YpJPLGNsRkn4p6UlJj0u6PEeZt0jaKmlp+vfZMsa3UtKydL37XFW1UttO0vSM7bFUUoekv8kqU7btJulmSeslLc+YNlHSzyU9m/4/ME/dfvfPEsV2vaSn0vfsLkkteer2+/6XKLZrJLVlvG/n5qlbie32w4y4VkpamqduybZbvmNGSfe3iPBfgX8kt094DngFMBp4FDg+q8y5wP0kdzV9PfBwGeObApycPp4APJMjvrcAP6nQ9lsJTOpnfsW2XdZ7/ALJj90qst2ANwEnA8szpv0LcGX6+ErgC3li73f/LFFsfwKMSh9/IVdshbz/JYrtGuBTBbznZd9uWfO/CHy23Nst3zGjlPubWzqDMwtYERHPR8Ru4A7g/Kwy5wPfjcRDQIvSO5iWWkSsi4hH0sfbgCeBWrpjVsW2XYYzgeciYqhXpRi2iPgNkH3vp/OBW9PHtwJzclQtZP8semwR8bOI6E6fPkRyB9+yy7PdClGR7dYnvV/Ye4AfFHOdhejnmFGy/c1JZ3BagdUZz9ew70G9kDIlJ2kqMAN4OMfs0yQ9Kul+Sa8uY1gB/EzSYklzc8yvhm13Ifk//JXabgCHRMQ6SA4UwME5ylTD9vsISWs1l4He/1K5LO36uzlPN1Glt9sbgRcj4tk888uy3bKOGSXb35x0Bkc5pmWPOS+kTElJ2g/4MfA3EdGRNfsRkq6jE4GvAvPKGNrpEXEycA5wqaQ3Zc2v6LaTNBo4D/ivHLMrud0KVentdzXQDXwvT5GB3v9SuAE4BjgJWEfSjZWt0p/Zi+i/lVPy7TbAMSNvtRzTBtxuTjqDswY4IuP54cDaIZQpGUlNJDvP9yLizuz5EdEREdvTx/cBTZImlSO2iFib/l8P3EXSPM9U0W1H8qF+JCJezJ5Rye2WerGvqzH9vz5HmYptP0kfBP4UeF+kHf7ZCnj/iy4iXoyInojoBb6VZ52V3G6jgAuAH+YrU+rtlueYUbL9zUlncBYC0yQdnX4rvhCYn1VmPnBxOhLr9cDWvmZqqaV9w98BnoyIf8tT5tC0HJJmkewDG8sQ23hJE/oek5x8Xp5VrGLbLpX3G2eltluG+cAH08cfBO7OUaaQ/bPoJJ0NfBo4LyJ25ilTyPtfitgyzwm+I886K7LdUn8MPBURa3LNLPV26+eYUbr9rRQjIur5j2SE1TMkozauTqddAlySPhbw9XT+MmBmGWM7g6R5+xiwNP07Nyu+y4DHSUaaPAS8oUyxvSJd56Pp+qtt240jSSIHZEyryHYjSXzrgD0k3yY/ChwE/AJ4Nv0/MS17GHBff/tnGWJbQdK337fP3ZgdW773vwyx3ZbuS4+RHBCnVMt2S6ff0rePZZQt23br55hRsv3Nl8ExM7OycfeamZmVjZOOmZmVjZOOmZmVjZOOmZmVjZOOmZmVjZOOmZmVjZOOmZmVjZOOWQ1KL59iVnOcdMyqnKTDJYWkCyU9IKkLuLjScZkNhb8tmVW/k9L/nwauBp4GtlQqGLPhcNIxq34nAl3AuyNiRaWDMRsOd6+ZVb+TSC6y6IRjNc9Jx6z6nQj8utJBmBWDk45ZFUvvoXIMyZ1LzWqek45ZdXtt+n9pJYMwKxYnHbPqdiLwbKS3yjardb6Jm5mZlY1bOmZmVjZOOmZmVjZOOmZmVjZOOmZmVjZOOmZmVjZOOmZmVjZOOmZmVjZOOmZmVjb/HxnJyPLsz/KtAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "profvar =radial_profile(var_n, [Lh,Lh,Lh])\n",
    "plt.xlabel(r\"$r$\",fontsize=14)\n",
    "plt.ylabel(r\"$\\langle\\sigma^2\\rangle(r)$\",fontsize=14)\n",
    "plt.title(\"Radial average of subblock variance\",fontsize=14)\n",
    "plt.plot(r,profvar[:len(r)],marker=\"o\")\n",
    "\n",
    "#plt.plot(r+dl/2,np.ones_like(profn[:len(r)])*chi_b)\n",
    "#plt.plot(r+dl/2, profvar[:len(r)]/profvar[len(r)-1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi=var_n/(avg_n*molrho*kB*T+1e-100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "profchi =radial_profile(chi,[Lh,Lh,Lh])\n",
    "import matplotlib.image as image\n",
    "im = image.imread('water_snapshot.png')\n",
    "f, ax = plt.subplots()\n",
    "\n",
    "\n",
    "plt.xlim(0,L/2)\n",
    "plt.ylim(0,8e-9)\n",
    "plt.xticks(np.arange(0, 20+1, 2.0))\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "plt.xlabel(r\"$r$\",fontsize=16)\n",
    "plt.ylabel(r\"$(k_BT\\rho_B)^{-1}{\\cal F}(r)$\",fontsize=16)\n",
    "#plt.title(\"Radial average of subblock variance divided by subblock density\",fontsize=12)\n",
    "plt.text(0.4, 7.4e-9, '(b)',fontsize= 12)\n",
    "plt.plot(r+dl, profchi[:len(r)],marker=\"o\")\n",
    "plt.plot(r+dl,np.ones_like(profchi[:len(r)])*chi_b,'r--')\n",
    "\n",
    "# put a new axes where you want the image to appear\n",
    "# (x, y, width, height)\n",
    "imax = f.add_axes([0.11, 0.22, 0.6, 0.6])\n",
    "# remove ticks & the box from imax \n",
    "imax.set_axis_off()\n",
    "# print the logo with aspect=\"equal\" to avoid distorting the logo\n",
    "imax.imshow(im, aspect=\"equal\")\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/SPCEsphdl0.5.pdf\"\n",
    "plt.savefig(path,format=\"pdf\",dpi = 1000)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Old reweighting strategy based on profiles from subblocks (replaced above)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# Reweight a 1D radial density profile from 3d subblocks to get 1D compressibility profile and compare with bulk value\n",
    "dmu = 1e-4\n",
    "weights = np.exp(dmu*Nmol/T)  # Note we set kB=1 here to avoid overflow, so have to reinsert it below\n",
    "normalisation = weights.sum()\n",
    "\n",
    "profweighted_avg=ns[0,...]*weights[0]\n",
    "for i in range(1,len(weights)):\n",
    "    profweighted_avg += ns[i,...]*weights[i]\n",
    "\n",
    "profweighted_avg /= normalisation\n",
    "\n",
    "drho = (profweighted_avg - avg_n)/Vdl3\n",
    "chifield = drho/(dmu*molrho*molrho*kB)\n",
    "chifield_prof = radial_profile(chifield,[Lh,Lh,Lh])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZMAAAESCAYAAAA48DgcAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAqU0lEQVR4nO3deXxV9Z3/8dcnCyQkQFiCQgQXUEBRQCm2dVqt2lLRTql0sct02mnH1o7T0WkZwa062mrL2Omvv6otM9atq20pXUCpS0Vr/VlRRECIgooQiJJAIAnZ8/n9ce7FkIUs995zTpL38/G4D3LPOfeeT5LD/eR8l8/X3B0REZFUZEUdgIiI9H9KJiIikjIlExERSZmSiYiIpEzJREREUqZkIiIiKVMyERGRlEWeTMxsqJndZWbbzazazNaZ2QVt9p9nZlvM7KCZ/dnMjo0yXhER6SjyZALkADuAs4GRwHXAA2Z2nJmNBZYnto0G1gK/jCpQERHpnMVxBryZvQjcCIwBPufu705sLwAqgNnuviXCEEVEpI2cqANoz8yOAk4CNgGXAeuT+9y91sy2AacAHZKJmV0KXApQUFBwxrRp00KJWURkoHjuuecq3L24t6+LVTIxs1zgp8C97r7FzAqBPe0O2w8M7+z17r4MWAYwZ84cX7t2bSbDFREZcMxse19eF4c+EwDMLAu4H2gELk9srgFGtDt0BFAdYmgiItKNWCQTMzPgLuAoYKG7NyV2bQJmtjmuAJic2C4iIjERi2QC3AlMBz7k7nVttv8WmGFmC80sD7geeFGd7yIi8RJ5MknMG/kSMAsoN7OaxOPT7r4HWAh8E9gHnAlcElmwIiLSqcg74N19O2BH2P8IoGFZIiIxFvmdiYiI9H+DOpksWbKE733vez069uKLL+ahhx7KbEAiIv1U5M1cUdmzZw/33XcfW7du7dHxixcv5rLLLuODH/xghiMTEel/Bu2dyT333MP8+fPJz8/v0fFz587lwIEDaCKkiEhHgzaZPPjgg5x99tmHnu/bt4+LLrqI4uJiRo0axUUXXcTOnTsPe80555zDypUrww5VRCT2Bm0y2bBhA1OnTj30vLW1lc9//vNs376dN954g/z8fC6//PLDXjN9+nTWr1/f/q1ERAa9QdtnUlVVxfDhb5f4GjNmDAsXLjz0/JprruF973vfYa8ZPnw4VVVVYYUoItJvDNpkMmrUKKqr3y7xdfDgQa688koeeugh9u3bB0B1dTUtLS1kZ2cfel5UVBRFuCIisTZom7lOO+00Xn755UPPb7vtNkpLS3nmmWc4cOAATzzxBABt13vZvHkzM2fO7PBeIiKD3aBNJvPnz2fNmjWHnldXV5Ofn09RURF79+7lxhtv7PCaNWvWcMEFF3TYLiIy2A3aZPLZz36WVatWUVcX1JW84oorqKurY+zYsbzzne/sMJ/k2WefpaCggLlz50YRrohIrMVy2d506MniWFdffTXjxo3jiiuu6Pb9Fi5cyBe+8AXmz5+fpghFROLHzJ5z9zm9ft1gTiYiInK4viaTQdvMJSIi6aNkIiIiKVMyERGRlCmZiIhIypRMREQkZUomIiKSskFbm0tE4m3FujKWri5lV1UdE4ryWTRvKgtml0QdlnRByUREYmfFujKWLN9AXVMLAGVVdSxZvgFACSWm1MwlIrGzdHXpoUSSVNfUwtLVpRFFJN1RMhGR2NlVVder7RI9JRMRiZ0JRfm92i7RUzIRkdhZNG8qudl22LbsLGPRvKldvEKipmQiIrGzYHYJ75taDIABhUOzaWkdmEVpBwolExGJpTGFeYwtHMJrt17IC9d/gLnHj2bx8hfZUn4g6tCkE0omIhJLlTUNjCkYCkBOdhY/+NRsRuTl8uX7n+NAfVPE0Ul7SiYiEkuVtY2MKRxy6Pm44Xnc/unT2bmvjq8/sJ6BuhZTf6VkIiKxtLe2kTGFQw/b9o7jRnP1/On86aU3+eGaVyOKTDqjGfAiEksVNQ2MKRjSYfvnzzqO59/Yx7cf2sJdf3mVyppGlVuJAd2ZiEjsNDS3UF3f3GkyMTPeM2UsBlTUNOK8XW5lxbqy0GOVgJKJiMTO3tpGgA7NXEnff2wr7XtMVG4lWkomIhI7lTXJZNLxzgRUbiWOYpFMzOxyM1trZg1mdk+b7ceZmZtZTZvHdRGGKiIhqKhpAGBsF8lE5VbiJxbJBNgF3Az8uIv9Re5emHjcFGJcIhKBQ81cBZ03cy2aN5X83OzDtuXnZqvcSoRiMZrL3ZcDmNkc4JiIwxGRiHXXzJUctfWdh7awa389hUOzuXnBqRrNFaG43Jl0Z7uZ7TSzu81sbFcHmdmlieaytXv27AkzPhFJo4raBoZkZ1E4tOu/dxfMLuGvS85jzrGjmHb0CCWSiMU9mVQA7wCOBc4AhgM/7epgd1/m7nPcfU5xcXFIIYpIulXWBLPfzazbY2dPKmJD2X4am1tDiEy6Eutk4u417r7W3Zvd/U3gcuADZjYi6thEJHMqaxq6bOJqb/akUTQ0t7J5twpARinWyaQTyaHl3f+5IiL9VmVtY5ed7+3NnlQEwLo39mUwIulOLJKJmeWYWR6QDWSbWV5i25lmNtXMssxsDPB94HF33x9txCKSSclmrp4YPzKfo0fksW5HVWaDkiOKRTIBrgXqgMXAZxJfXwucADwEVAMbgQbgkxHFKCIhcHcqaxsY28Xs987MnlTEujeqMheUdCsuQ4NvAG7oYvfPw4tERKJ2sLGF+qZWRndSl6srp08axYMby6mo6V0SkvSJy52JiAjQZo5JL5JJst/kBd2dREbJRERipaI2WUql53cYM0pGkpNlPK9O+MgomYhIrHQ3+70zebnZnDxhhPpNIqRkIiKxUpko8thV+fmuzJ5YxPqdVbS0ajnfKCiZiEisVNb2vs8EgsmLBxtbePnN6kyEJd1QMhGRWKmsaaRwaA557aoCd+ftyYtV6Q9KuqVkIiKxUlnb0KthwUmTRg9jTMEQzYSPiJKJiMRKb2a/t2VmzJ5UpBFdEVEyEZFYqahp6HFdrvZmTxrFtj217D/YlOaopDtKJiISK5W1jV0u19ud2ROLAHhhZ1X6ApIeUTIRkdhobXX21fatmQvgtIlFmKmCcBSUTEQkNg7UN9Hc6n1u5iocmsPUo4ZrRFcElExEJDYq+jD7vb3Zk0bxwo4qWjV5MVRKJiISG4dmv/fxzgSC+Sb765p4taI2XWFJDyiZiEhsHJr9nsKdyelaeTESSiYiEhtv1+XqezI5YWwhw/NytPJiyJRMRCQ2kncmo4f1PZlkZRmzJmrlxbApmYhIbFTWNDJqWC452al9NM2eNIrS8gPUNjSnKTLpjpKJiMRGX+tytTd7UhGtDi/u3J+GqKQnlExEJDYqahp7vY5JZ5Iz4VWnKzxKJiISG5U1DX0updJW0bAhnFBcoH6TECmZiEhsVNY2pjTHpK3ZE0fxwo59uGvyYhiUTEQkFppaWqk62JTSsOC2Zk8qoqKmkZ376tLyfnJkSiYiEgv7DiYnLKbpziQxeVH9JuFQMhGRWKhM1OUam4bRXACluw9gwL/94gXOuvUxVqwrS8v7SueUTEQkFpLJJB1Dg1esK+OaFZtI9paUVdWxZPkGJZQMUjIRkViorE2WUkm9mWvp6lLqmloO21bX1MLS1aUpv7d0TslERGIhWX4+HUODd1V13une1XZJnZKJiMRCZU0DOVnGiLzclN9rQlF+r7ZL6pRMRCQW9tY2MrpgCFlZlvJ7LZo3lfzc7MO25edms2je1JTfWzqXE3UAIiKQvlIqAAtmlwBB30lZVR252cYtF596aLukn+5MRCQWKmsbGJOmYcEQJJSnFp/Lpe89ATPjwtPGp+29pSMlExGJhcqaxrTNfm/rlAkjaGxuZetbNWl/b3lbLJKJmV1uZmvNrMHM7mm37zwz22JmB83sz2Z2bERhikgGVdY0pK0uV1szSkYCsLFM5egzKRbJBNgF3Az8uO1GMxsLLAeuA0YDa4Ffhh6diGRUfVMLtY0tGbkzOX5MAQVDstm060Da31veFosOeHdfDmBmc4Bj2uy6GNjk7r9K7L8BqDCzae6+JfRARSQjksv1pmOOSXtZWcbJE0boziTD4nJn0pVTgPXJJ+5eC2xLbO/AzC5NNJet3bNnT0ghikiqKmsSs98z0MwFcMqEkby0+wAtrSpHnylxTyaFQPs/J/YDwzs72N2Xufscd59TXFyc8eBEJD0O1eXKwJ0JBP0mBxtbeK2iNiPvLykmEzM7xczuM7NVZnarmR2VrsASaoAR7baNAKrTfB4RiVBF4s5kbIbuTGaUBB8jm3apqStTUr0zeQB4GLgKeAlYYWbvTzmqt20CZiafmFkBMDmxXUQGiGSfSSY64AGmFBcyNCdL/SYZlGoyOeju97v7Bne/D7gI+K/evomZ5ZhZHpANZJtZnpnlAL8FZpjZwsT+64EX1fkuMrBU1jSQl5vFsCHZ3R/cBznZWUwbP4KNZRrRlSl9SiZmdruZfRF43Mz+rc2uKqC1D295LVAHLAY+k/j6WnffAywEvgnsA84ELulLzCISX5U1wdrvZqnX5erKjAkj2Lhrv9aEz5C+3pmsAooJhvFeambbzOyPwAbgj719M3e/wd2t3eOGxL5H3H2au+e7+znu/nofYxaRmKqsbczIsOC2ZpSMpLq+mR17VYY+E3o1z8TMPu7uD7j7SmBlm+1DCIbrngacmt4QRWSgq6xtYNzwvIyeY8aExEz4XfuZNGZYRs81GPX2zuRuM7vbzArbbnT3Rndf5+73uvvX0xifiAwClTWNaVmu90hOOrqQnCxTJ3yG9DaZzAFmAS+Y2ZmdHWBmE83s0VQDE5HBwd0zVuSxraE52Zx01HA2qqxKRvQqmbj7ZmAu8AfgCTO71hI9ZokRWHOBW4GT0x6piAxI1Q3NNLa0ZmyOSVszSkawqUyd8JnQ6w54d28Cvgv8D3AjsN7MXiKYSPhX4HRgUTqDFJGBKzn7PdN3JhB0wlfWNlJ+oD7j5xpsepVMzOyrZlYJvA58CngS2AtMA+4Ehrv7dHf/SboDFZGBaW9toi5XmlZZPJJTJgQz4TXfJP16e2dyPfBT4AR3H50YqnsO8K/AF4Bl7TvnRUSOpCJ5Z5LhDniA6eNHYKa1TTKht8nkUeCb7r697UZ3vx14B8Gw4PVm9s40xSciA1yYzVzDhuQwubhQNboyoLcd8J9w9ze72PcSQef874E1aYhNRAaBZPn5TA8NTpoxQWVVMqFHycTMbjOz95jZEY9PzDe5kqBGl4hItyprGxmel8PQnMzU5WpvRslIyg/UH6pULOnR0zuTYcDPgTfN7B4zW2Bm+V0d7O4PpyU6ERnwKmoaGBtC53vSKYmZ8FrGN716lEzc/TJ3Pwa4ECgjWK+9wsx+b2b/ZGZaiUpE+mRvbWMone9JJx8a0aV+k3TqbZ/J39z9GnefQbDOyBrgc8BOM/uLmX3dzEoyEKeIDFBhzH5va2R+LseOGaZO+DTr83om7r7V3W9z9/cSVA/+MfB3wCfTFZyIDHyVtQ2MDmH2e1szJoxUJ3ya9apqMICZDQUmAPnAHnffk1h35MeJh4hIj7S0OntDKD/f3iklI1i5YTf7DzYxclhuqOceqHo6mmu4mV1mZk8A+4GtwEag3Mx2mNn/mNk7MhmoiAw8VQcbafVwJiy2lSxHv2m3mrrSpdtkYmZXEpRP+SeC9d4/TFA5+CTgXcA3CO5wHjazh8zsxEwFKyIDy9trv4fbzJUsq7JJTV1p05NmrncDZ7v7xi72/w34sZl9maCkytnAK2mKT0QGsORcjzA74IPzDWXCyDw2qhM+bbpNJu7+MQAzywb+Afidu+/r5LgG4I60RygiA9bexJ1JmPNMkk4pGanhwWnU49Fc7t5CkCyKMhaNiAwqlSEWeWxvxoSRvFpRS21Dc+jnHoh6OzT4aWBqJgIRkcGnsqYBMygaFkEyKRmBO2zerX6TdOhtMlkGfNPMjs9EMCIyuFTUNjJ62BCysyz0c88oCUZ0qakrPXo7z+TniX83mtkqghnwzwMvuPvBtEYmIgNeZU1D6J3vSeOGD2Vs4VCtCZ8mvU0mEwmGBc9M/PuvwGTAzewVd9fa7yLSY5U1jYwJefZ7kpkxo2SE7kzSpFfJxN3LCAo9rkxuM7NhBMnltPSGJiID3d7axkOFF6OQm2VsKa/m+MUrmVCUz6J5U1kwW+UF+6LX5VTaSzRvPZ14iIj0WNjl59tasa6MNS/vAcCBsqo6lizfAKCE0gc9mQHf4852C0xMLSQRGQwam1s5UN8c2gqL7S1dXUpjix+2ra6phaWrSyOJp7/ryWiup83sLjN7V1cHmNkoM7sMeImg3IqIyBHtrQ1v7ffO7Kqq69V2ObKeNHNNA64BVppZC/AcsBuoB0YBJwPTCcqqXOHuqzMUq4gMIIdKqUTUAT+hKJ+yThLHhKIuF5GVI+j2zsTdq9x9EVACfBnYQjAL/nigGbgXmO3uZymRiEhPVR4qpRLNncmieVPJzz183fn83GwWzdO87L7ocQe8u9eZWba7X5HBeERkEFixrowb/7AJgH/52fMsuWB66J3eyfNd97uNVNc3M35kHld9cJo63/uotzPg7zazu82sICPRiMiAt2JdGUuWb2DfwSYA3jzQwJLlG1ixriz0WBbMLuHbC4NZDf/z2TlKJCnobTKZA8wG1pvZmZ0dYGYTzezRlCMTkQFp6epS6ppaDtsW5SiqKeMKAdi2pyaS8w8UvUom7r4ZeAfwB+AJM7vWzAzAzPLMbC5wK0GnvIhIB3EbRXXsmGFkGWx7S8kkFb2etOjuTWb2XSAXuBH4uJnlACcCRrAw1qJ0BmlmjwPvJOjwByhzd/WSifRDcRtFNTQnm0mjh7FtT20k5x8oenVnYmZfNbNKgmV8PwU8CewlGD58JzDc3ae7+0/SHShwubsXJh5KJCL91KJ5U8nLPfyjJ+pRVFPGFbJVdyYp6W2fyfXAT4ET3H20u5/j7ucQFHz8ArDMzArTHKOIDCALZpfw5bMnH3peUpTPLRefGmnn9+TiQl6rqKWl1bs/WDrV22TyKPBNd9/edqO7307Ql3IqQef8O9MUX1u3mFmFmT1lZud0doCZXWpma81s7Z49ezIQgoikw1Ej8gB48j/ex1OLz418FNXkcYU0trSyY69W0uir3nbAf8Ld3+xi30vAXOD3BOucpNNVwAkEEyeXAX8ws8ntD3L3Ze4+x93nFBcXpzkEEUmXLbsPUDg0h5KYzDafXKwRXanq7Z3JEbl7o7tfCVyU5vd9xt2r3b3B3e8FngLmp/McIhKezeXVTD16OFkRrLDYmSmJZKJ+k75LazJJcveHM/G+bU9BMHJMRPoZd6e0vJppRw+POpRDRg7LZWzhUN2ZpCAjySSdzKzIzOYl5rHkmNmngfcCqgMm0g+VH6hnf11TrJIJwOTiAt2ZpCD2yYRgPsvNwB6ggmDk2AJ316IDIv3Qlt3VAEwbH90Ki52ZMq6QbXtqcdeIrr5IeaXFTHP3PQQjxURkANhcfgCAqbG7Mylkf10TlbWNka3+2J/1hzsTERlAtuyupqQonxF5uVGHcphkjS41dfWNkomIhKq0vJrp4+N1VwLBXBPQ8OC+in0zl4gMHA3NLWzbU8P5J4+LOpQOxo/IY9iQ7FjemaxYV8bS1aXsqqpjQlE+i+ZNjXyiZ3tKJiISmm1v1dLc6kw7Ol6d7wBZWcYJxQWxK/iYXP8lWba/rKqOJcs3AMQqoaiZS0RCsyXR+R7HZi4IOuHjVoo+buu/dEXJRERCs6W8miE5WRw3Jp6LtU4pLqSsqo6Djc3dHxySuK3/0hUlExEJzZbyak4cV0hOdjw/epKd8K/GqKlr2NDsTrdHtf5LV+L5GxWRAWnL7gOx7C9JitsSvs++vpfahhay29UwG5qTFen6L51RMhGRUFTWNPBWdUNs+0sgXkv41jW28B+/fpGJo/P51oIZlBTlY0CWwehhuVx42vioQzyMRnOJSChKyxNlVGJ8ZzI0J5tjxxSwNQZ3Jv/9yMu8VlHLT794JmdNGcsn5k4C4OGX3uSf71vLj9Zs4/JzT4w4yrfpzkREQrE5kUziVkalvcnFBWx7K9o+k3Vv7ON/n3yVT86dxFlTxh627/0nH8WFp43n+49ujdWcGCUTEQlFafkBxhYOoXh4vOteJZfwbW5pjeT89U0tLPr1ixw9Io+r50/r9JgbPnQK+UOyuXr5BlpjstSwkomIhGJLeXWsm7iSkkv47twXzdDb7z/6ClvfquGWhacxvIv6ZcXDh3LNhdP52+t7+dnf3gg5ws4pmYhIxrW0xm9BrK5EuYTvhp37+dETr/KxM47h7JOOvPT4x844hrOmjOHWB7dQvr8+pAi7pmQiIhn3emUtDc2tsVvDpDNhL+G7Yl0ZZ936GMcvXslH7niKgiFZXHvRyd2+zsz41kdOpbm1lWtXbIx8HRYlExHJuEMLYvWDO5Mwl/BN1t0qq6rDgeZWp77J+fOWt3r0+mPHFPDv7z+JRza/yek3Pczxi1dy1q2PsWJdWWYD74SSiYhkXGn5AbLs7UmBcTdlXDhL+HZWd6uxpbVXdbfGFgzBDPYdbMJ5uxBk2AlFyUREMm5zeTUnFBeSl9t5aZC4mVwczhK+6ai7ddvDr9A+zCgKQSqZiEjGbSk/0C+auJKSS/hW1DRm9Dxd1dfqTd2tuBSCVDIRkYyqaWhmx966fpVMwqrRtWjeVHLa1d3Kz83uVd2tdCSkdFAyEZGM6g9lVNoLawnfD8+awJiCIeRmGwaUFOVzy8Wn9mrRq0XzppLfrvkwikKQqs0lIhmVXBBrWowLPLYX1hK+63fu583qBm65+FQ+mai91VvJxJNc1tcsSEofnjUhnaF2S8lERDJqy+5qhg/NoSRm628cSVhL+P5q7Q7ycrO4KMUKwAtmlxxKKvf/v+1ct2Ijj215i/OmH5WOMHtEzVwiklFbyg8w9ejhmFn3B8fIlAwv4Vvf1MLv1+/ighnjuyyb0heXvGMix40ZxnceKqUlxLpdSiYikjHuHtTk6kdNXEmTM7yE7+pN5VTXN/PRM45J6/vmZmexaN40St+s5re9mGuSnIk/5OgpZ/TlvEomIpIxu/bXU13f3K8635MyvYTvr5/bSUlRPu86YUza33v+qUcz85iRfPdPpdS3mxTZmbYz8ftKyUREMmbL7qDzPc6rK3Ylk8ODd1XV8ZetFSw84xiystLf/GdmXHXBNHbtr+f+p7d3e3xnM/F7a/B2wJ9zTsdtH/84fOUrcPAgzJ/fcf/nPhc8Kirgox/tuP+yy+ATn4AdO+Af/qHj/q99DT70ISgthS99qeP+a6+F88+HF16AK67ouP9b34J3vxv++le4+uqO+7/3PZg1Cx55BG6+ueP+H/0Ipk6FP/wBbrut4/7774eJE+GXv4Q77+y4/9e/hrFj4Z57gkd7q1bBsGFwxx3wwAMd9z/+ePDvf/0X/PGPh+/Lz4cHHwy+vukmePTRw/ePGQO/+U3w9ZIl8PTTh+8/5hj4yU+Cr6+4IvgZtnXSSbBsWfD1pZfCyy8fvn/WrODnB/CZz8DOnYfvf9e74JZbgq8XLoTKysP3n3ceXHdd8PUFF0Bdu7/wLroIvv714OtBdO1Nq6rjF3sPMvVTPwdG96trb4o7v3htL2P+Mh7+8qdgf5quPa+q4+d7DzLryVGw8vSMXHvvBh4sr2bV86ez/3d3MDI/t8trb1fVseQ11XPPr27g7I5H9IjuTEQkYw42tjA0J5vCoenrYA5Llhl5udnUpLnPxIE91Q2MyM8lLyezH8GTRg+jobmVH67Z1mUsT76yh3R001vUZYszZc6cOb527dqowxAZ1M7/7hqOG1PA//7jnKhD6ZMv3vssO/bWsfrK96btPf/22l4+/qOnue1jM1mY5s73zlzxi3U8uLGcNYvex9Ej8w5tf+tAPf/+wHr+srWCmceMoPTNGuqbWtl97xU07H6l121vg7eZS0Qyqr6phdcqarlgxtFRh9Jnk8cV8sTLFTS3tJKTnZ67iF+t3UHh0BwuODWcn8vXPjCV36/fxbm3PU5dYwsTivK58LSj+c1zZdQ2NnPLxadyyTsm8rsXdrF0dSm7+3geNXOJSEZsfauGllbvlyO5kiYXp3cJ39qGZlZu2M2Fp45n2JBw/pZ/bvs+zIyDjS2HStQve+I1hmQbf7j87/jk3EmYGQtml/DU4nNpLN/6XF/Oo2QiIhmxJVGTa2o/KvDY3uQ0r7q4asNuDja28LE5mW/eSlq6uvPJi2bGiUel73fTL5q5zGw0cBfwAaACWOLuP+vLe61YV3aohs2EonwWzZvaoahad8ekur+/nKO/xDlQztFf4uzpOW74/UYAPvvjZ/iPedN6VbwwLkoTdcW+eN9aSrr4XnvjV8/t5PixBZxx7Kh0hditrkrR707zuvH9IpkAtwONwFHALGClma139029eZPkxJzkeOrkimTwdrG07o5JdX9/OUd/iXOgnKO/xNmXc+yqqu9wTH+wYl0ZN/1x86HnnX2vvbG9spa/vbaXRfOmhlpaZkJRfqeTEdNdoj72o7nMrADYB8xw95cT2+4Hytx9cVev62w011m3PtbpD3Vkfg5fPe8kAL7/6Mvsr+s4FDB5TKr7+8s5+kucA+Uc/SXOrvbn52Yz57hR7K9rYtOuA502q5QU5fPU4nM7bI+rrj4v+vp93PanUm7/81aeWnwu40eGV/SyfXKH4PfVVal7M3vO3Xs9/K4/JJPZwF/dPb/Ntq8DZ7v7h9odeylwKcCkSZPO2L798Jmfxy9emZbx1CLS0ayJRRQNy+Xx0j2d7jfgtVsvDDeoFHT1edGX76Ol1XnPtx9jylHDue+f5qYlvt7oSdNkUl+TSX/ogC8E9rfbth/o0HPk7svcfY67zykuLu7wRl3d1o0fmcf6b3yA9d/4AOPbjMPu7JhU9/eXc/SXOAfKOfpLnF3tLynKZ8W/nMU9n5/bZan5sFf+S1W6VjBcsa6Mud98hF3769mws4oVvSi+mC7JkVqv3XohTy0+NyPNjf0hmdQA7ccWjgCqe/tGna1Ilp+bzVUfnMbI/FxG5udy1QenHfGYVPf3l3P0lzgHyjn6S5xd7W+7ql9X/8/CXvkvVZ19HzlZ1qvvI9nEVFkbrCW/72ATS5ZviCShZFp/6IB/GcgxsxPd/ZXEtplArzrfoeOKZJ3d7nV3TKr7+8s5+kucA+Uc/SXOdJyjv2j/feTlZtPY3MLpk3o+EquzAop1TS0sXV3a734e3Yl9nwmAmf2CoIzMFwlGc60C3n2k0VwqpyIi6fTmgXrOWfo475tWzB2f7tmSH+nsdwnLQO4zAfgKkA+8BfwcuKy3w4JFRFJx1Ig8LjtnMqs2lPPMq5XdHt/a6gzpopBjf+s/6ol+kUzcfa+7L3D3Anef1NcJiyIiqfjn95zA+JF53LTyJVq7WRL3jse30tDcSm724XNK+mP/UU/0i2QiIhIH+UOyWXzBNDaWHeA3z+/s8rgnX9nDbQ+/zIJZE/jOwtMoKcrHCEa9dTW/o7/rDx3wIiKx8fczJ3D3U6+zdHUp808dT8HQwz9Gd1XV8W+/eIETxxXyrYtPZdiQHD5yeni1uKKiOxMRkV4wM67/0Mm8Vd3QYdGpxuZWvvLT52lsbuXOz5wRWmXgOFAyERHppdMnjeLvZ05g2ROvHlZy5ZsrX+KFHVV856OnHao4PFgMnrQpIpJGV10wjZUv7uL829ZQ39RC0bBc9h1s4ot/dzzzTx0fdXihUzIREemDZ1/bi5kdmpS472ATWQbTx/ff9VtSoWYuEZE+WLq6lOZ2w4NbHb778CtdvGJgUzIREemDrhad6mr7QKdkIiLSB+mqKjxQKJmIiPTBQKmOnC7qgBcR6YOBUh05XZRMRET6aMHskkGbPNpTM5eIiKRMyURERFKmZCIiIilTMhERkZQpmYiISMqUTEREJGVKJiIikjIlExERSZmSiYiIpEzJREREUqZkIiIiKVMyERGRlCmZiIhIypRMREQkZUomIiKSMiUTERFJmZKJiIikTMlERERSpmQiIiIpUzIREZGUKZmIiEjKlExERCRlsU4mZva4mdWbWU3iURp1TCIi0lGsk0nC5e5emHhMjToYERHpqD8kExERiTlz96hj6JKZPQ6cAhhQClzj7o8f4fhLgUsTT2cAGzMcYnfGAhURxwDxiCMOMUA84ohDDBCPOOIQA8QjjjjEADDV3Yf39kVxTyZnAi8BjcAlwA+AWe6+rQevXevuczIcYuxjiEsccYghLnHEIYa4xBGHGOISRxxiSCWOyJq5Ep3r3sXjLwDu/oy7V7t7g7vfCzwFzI8qZhER6VxOVCd293P68jKCJi8REYmR2HbAm1mRmc0zszwzyzGzTwPvBVb38C2WZTC8nopDDBCPOOIQA8QjjjjEAPGIIw4xQDziiEMM0Mc4YttnYmbFwCpgGtACbAGuc/eHIw1MREQ6iG0yERGR/iO2zVwiItJ/KJmIiEjKBlwyMbPRZvZbM6s1s+1m9qmQzz/UzO5KnLvazNaZ2QVhxtBJTCcmapz9JKLzX2JmmxO/k21m9p4IYjjOzFaZ2T4zKzezH5hZRkczmtnlZrbWzBrM7J52+84zsy1mdtDM/mxmx4YZg5m908weNrO9ZrbHzH5lZuMzEcOR4mh3zDcSUwPODzsGMxtmZneYWYWZ7TezJzIRQw/i+Hji/0q1mb1kZgsyFMMRP6f6cn0OuGQC3E4wyfEo4NPAnWZ2SojnzwF2AGcDI4HrgAfM7LgQY2jvduDZKE5sZu8Hvg18HhhOMCLv1QhCuQN4CxgPzCL4/Xwlw+fcBdwM/LjtRjMbCywnuDZGA2uBX4YZAzCKYNTOccCxQDVwd4ZiOFIcAJjZZOCjwO6IYlhG8LuYnvj3yrDjMLMS4CfAvwMjgEXAz8xsXAZi6PJzqs/Xp7sPmAdQQJBITmqz7X7g1ojjehFYGNG5LwEeAG4AfhLB+f8KfCEG18ZmYH6b50uBH4V07puBe9o8vxT4a5vnBUAdMC2sGDrZfzpQHfbPos32BwkmJL8OnB/y72MqcAAYEcb1cIQ4zgTeanfMHuBdIcXzIrCwr9fnQLszOQlocfeX22xbT1DfKxJmdhRBXJsiOPcI4D+Br4V97sT5s4E5QLGZbTWznYnmpfwIwvk/wCWJ5owS4ALgoQjigOB6XJ984u61wDYivE4J7hhDv0YBzOxjQKO7r4ri/AQf4tuBGxPNXBvMbGEEcawFNpvZ35tZdqKJq4HgQz6j2n1O9en6HGjJpBDY327bfoLmldCZWS7wU+Bed98SQQg3AXe5+44Izg1BU2MuQfPFewial2YD10YQyxqC/wwHgJ0E/3FXRBAHxO86PQ24nqBZJexzFwLfAq4I+9xtHENQGHY/MAG4HLjXzKaHGYS7twD3AT8jSCI/A76U+DDPmE4+p/p0fQ60ZFJD0NbY1giC9uBQmVkWQRNbI8HFGfb5ZwHnA/8d9rnbqEv8+3/dfbe7VwDfJeT6aonfxWqCduACguqsowj6cqIQp+t0CkET07+5+5Nhnx+4Ebjf3V+L4NxJdUATcLO7N7r7GuDPwAfCDCIx8OA7wDnAEIL+jP9N/F/O1Dk7+5zq0/U50JLJy0COmZ3YZttMQr59NzMD7iL4y3yhuzeFef6Ecwg6V98ws3Lg68BCM3s+rADcfR/BXUDUM2NHAxOBH3hQNLSSoLM5qqKhmwiuSwDMrACYTPjX6bHAI8BN7n5/mOdu4zzgq4kRduUEv6cHzOyqEGPIeDNSD80CnnD3te7e6u7PAs8Q/FGYdkf4nOrT9TmgkknidnA58J9mVmBmZwEfJsi8YbqTYFTIh9y9rruDM2QZwQUwK/H4IbASmBdyHHcD/2pm48xsFEFzxh/DDCBxR/QacJkFdd6KgH+kTbtwJiTOlQdkA9mWqDMH/BaYYWYLE/uvB17MRFNoVzEk+o0eA2539x+m+7w9jYMgmczg7et0F/AlghGIYcXwBPAGsCRxzFkEf4z1tA5guuJ4FnhP8k7EzGYTNA9nKtl19TnVt+szzNELIY1IGE3QFl5LcIF8KuTzH0vwl3g9we1i8vHpiH8uNxDNaK5cgmG5VUA58H0gL4I4ZgGPA/sIFiD6FTAuhJ+5t3vckNh3PkG9ubpEXMeFGQPwjcTXba/Rmih+Fu2Oe50Mjebq5vdxCvB04nPjJeAjEV0XlwNbCZqUXgW+lqEYjvg51ZfrU7W5REQkZQOqmUtERKKhZCIiIilTMhERkZQpmYiISMqUTEREJGVKJiIikjIlExERSZmSiYiIpEzJRCRCluHVHkXComQiEhIzOyaxLO0lZvaYmdUDn406LpF00F9FIuGZlfj3KuAaoJSgZplIv6dkIhKemQSF9T7m7lujDkYkndTMJRKeWcAqJRIZiJRMRMIzk2D5YJEBR8lEJARtVqsLbaVLkTApmYiE47TEvy9EGYRIpiiZiIRjJvCKu9dEHYhIJmilRRERSZnuTEREJGVKJiIikjIlExERSZmSiYiIpEzJREREUqZkIiIiKVMyERGRlCmZiIhIyv4/TCz6uKeDswIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "rbins = np.arange(0,L/2,dl)\n",
    "plt.xlim(0,L/2)\n",
    "plt.ylim(-5,20)\n",
    "plt.xticks(np.arange(0, 20+1, 2.0))\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "plt.xlabel(r\"$r$\",fontsize=14)\n",
    "plt.ylabel(r\"$\\chi(r)/\\chi_b$\",fontsize=14)\n",
    "plt.text(0.4, 18.1, '(a)',fontsize= 12)\n",
    "plt.plot(rbins+dl,chifield_prof[:len(rbins)]/chi_b,marker=\"o\")\n",
    "plt.plot(rbins+dl,np.ones_like(chifield_prof[:len(rbins)]),'r--')\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/SPCEsph14_cells_compress.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fc1004948b0>]"
      ]
     },
     "execution_count": 103,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "denprof=profunweighted_avg/Vdl3\n",
    "plt.xlim(0, rbins[-1])\n",
    "#plt.ylim(-2e-9,0.5e-9 )\n",
    "plt.xlabel(r\"$r$\",fontsize=14)\n",
    "plt.ylabel(r\"$\\rho(r)$\",fontsize=14)\n",
    "\n",
    "plt.plot(rbins+dl/2,denprof[:len(rbins)],marker=\"o\")\n",
    "plt.plot(rbins+dl/2,np.ones_like(denprof[:len(rbins)])*molrho)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\u001b[31mERROR: Could not find a version that satisfies the requirement statsmodels.tsa (from versions: none)\u001b[0m\r\n",
      "\u001b[31mERROR: No matching distribution found for statsmodels.tsa\u001b[0m\r\n"
     ]
    }
   ],
   "source": [
    "!pip install statsmodels.tsa"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from statsmodels.tsa import stattools\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "correlated_data = np.random.normal(0, 1, 100).cumsum() + np.random.normal(0, 0.1, 100)\n",
    "maxlag = len(natoms) // 2\n",
    "acf = stattools.acf(natoms, nlags=maxlag)\n",
    "plt.plot(acf)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Everything below this point is experimental"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "cross_section=avg_n[:,:,Lh-1:Lh+1]\n",
    "profile=cross_section.mean(axis=(0,2))\n",
    "# plt.plot(profile)\n",
    "r = np.arange(0,Lh)*dl\n",
    "test=radial_profile(ns[0,...],[Lh,Lh,Lh])\n",
    "print(test.shape)\n",
    "plt.xlim(Rs-0.5, r[-28])\n",
    "plt.plot(r+dl/2,test[:len(r)],marker=\"o\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 3D plots\n",
    "\n",
    "A convenient 3D plotter for surfaces is `pyvista`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "import pyvista as pv\n",
    "\n",
    "# create image canvas\n",
    "mesh = pv.ImageData()\n",
    "# create grid for cell data\n",
    "mesh.dimensions = np.array(var_n.shape)\n",
    "# assign numpy array to point data\n",
    "mesh.point_data[\"values\"] = np.roll(var_n,-2, axis=0).flatten(order=\"F\")\n",
    "# plot orthogonal projections\n",
    "slices = mesh.slice_orthogonal()\n",
    "dargs = dict(cmap=\"gist_ncar_r\")\n",
    "\n",
    "p = pv.Plotter()\n",
    "p.add_mesh(slices, **dargs)\n",
    "p.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "avg_n.max()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "rho is in kg/m^3. Convert to number per Angstom^3 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "rho = 9.981e2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "amutokg = 2.98897e-26"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "number_density_nist = rho/amutokg/10**30\n",
    "print(number_density_nist)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "p = prof[:len(r)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "p[-1]/0.2**3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(p/0.2**3)\n",
    "plt.plot(np.ones_like(p)*number_density_nist)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "!pip install dlmontepython"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "nsdict = {}\n",
    "dls = ['1.0', '2.0', '5.0', '10.0']\n",
    "for dl in dls:\n",
    "    h5 = h5py.File(f\"../outputSphere/hist-data-dl{dl}.h5\")\n",
    "    nsdict[float(dl)] = np.array([h5[k] for k in realsorted(h5.keys()) if \"frame\" in k])\n",
    "    h5.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "variances = {}\n",
    "for key,value in nsdict.items():\n",
    "    variances[key] = value.var(axis=0)\n",
    "\n",
    "\n",
    "avg_variances = {}\n",
    "for key,value in variances.items():\n",
    "    avg_variances[key] = value.mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "_dls = np.array(list(avg_variances.keys()))\n",
    "plt.plot(_dls, avg_variances.values(), 'o')\n",
    "plt.plot(_dls, _dls**3)\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "_dls = np.array(list(avg_variances.keys()))\n",
    "avg_var = np.array(list(avg_variances.values()))\n",
    "plt.plot(_dls, avg_var/_dls**3, 'o')\n",
    "# plt.plot(_dls, _dls**3)\n",
    "# plt.xscale('log')\n",
    "# plt.yscale('log')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "means = {}\n",
    "for key,value in nsdict.items():\n",
    "    means[key] = value.mean(axis=0)\n",
    "\n",
    "\n",
    "avg_means = {}\n",
    "for key,value in means.items():\n",
    "    avg_means[key] = value.mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "_dls = np.array(list(avg_means.keys()))\n",
    "avg_mean = np.array(list(avg_means.values()))\n",
    "plt.plot(_dls, avg_mean/_dls**3, 'o')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 10000\n",
    "rv = np.random.poisson(1,N)\n",
    "rv2 = rv**2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "nblocks = [5,10,20,50,100]\n",
    "\n",
    "n = []\n",
    "n2 = []\n",
    "for b in nblocks:\n",
    "    n.append(np.array(np.array_split(rv, b)).mean(axis=0)[0])\n",
    "    n2.append(np.array(np.array_split(rv2, b)).mean(axis=0)[0])\n",
    "    \n",
    "plt.loglog(nblocks,n, 'o-')\n",
    "plt.loglog(nblocks,n2, 'o-')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.array_split(rv, b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figs/Figdata/paper_figs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "996c0cc0-ee8a-4cb3-a029-927e0a9aea67",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "7dcda8cc-98ac-4153-bb76-51dc69c8b3c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "## LJslit compressibility and density profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "f902b7be-4bde-4fff-bc49-9254610c9b22",
   "metadata": {},
   "outputs": [],
   "source": [
    "den=0.6542\n",
    "chib=0.42\n",
    "kB=1.0\n",
    "T=1.0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "id": "2a006617-1a97-406d-984a-a5f39cf9e0be",
   "metadata": {},
   "outputs": [],
   "source": [
    "den50 = np.loadtxt(\"PaperData/ljslit10_density_bins50.txt\")\n",
    "x50 = den50[:, 0]+25/(2*50.)\n",
    "y50 = den50[:, 1]/den\n",
    "den100 = np.loadtxt(\"PaperData/ljslit10_density_bins100.txt\")\n",
    "x100 = den100[:, 0]+25/(2*100.)\n",
    "y100 = den100[:, 1]/den\n",
    "den200 = np.loadtxt(\"PaperData/ljslit10_density_bins200.txt\")\n",
    "x200 = den200[:, 0]+25/(2*200.)\n",
    "y200 = den200[:, 1]/den"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "id": "7a9d1b73-5f74-4503-85d6-c386c0cbd7dc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlim(0,25)\n",
    "plt.ylim(0,1.1)\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "plt.xlabel(r\"$z$\",fontsize=16)\n",
    "plt.ylabel(r\"$\\langle \\rho(z)\\rangle/\\rho_b$\",fontsize=16)\n",
    "plt.plot(x200, y200,'x',label=r\"$\\Delta z=0.125\\sigma$\")\n",
    "plt.plot(x100, y100,'+',label=r\"$\\Delta z=0.25\\sigma$\")\n",
    "plt.plot(x50, y50,'o',label=r\"$\\Delta z=0.50\\sigma$\")\n",
    "plt.plot(x200, np.ones_like(x200),'r--')\n",
    "plt.legend(loc=\"center\")\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/ljslit10_density_bins.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "id": "785e4666-7dbb-4b2f-8320-84e4bff1498f",
   "metadata": {},
   "outputs": [],
   "source": [
    "data200 = np.loadtxt(\"PaperData/ljslit10_compress_bins200.txt\")\n",
    "x200 = data200[:, 0]+25/(2*200.)\n",
    "y200 = data200[:, 1]/(chib*den**2)\n",
    "data100 = np.loadtxt(\"PaperData/ljslit10_compress_bins100.txt\")\n",
    "x100 = data100[:, 0]+25/(2*100.)\n",
    "y100 = data100[:, 1]/(chib*den**2)\n",
    "data50 = np.loadtxt(\"PaperData/ljslit10_compress_bins50.txt\")\n",
    "x50 = data50[:, 0]+25/(2*50.)\n",
    "y50 = data50[:, 1]/(chib*den**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "48b1cf1c-6afc-4cad-b855-cc40a9b68788",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZIAAAETCAYAAAAcboCHAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABSR0lEQVR4nO2deXxU1dn4v092CCErkEBYZEBBJKyyxAqiiEtqtYIbFWupslhfqGgVfr5qXFqsFSwWBRSsigICRazGhZcCUQmiCBoLAjKoEAhLIAkQyDrn98cszCQTSDLLnZmc7+czH5hz79x5cuec89zznGcRpRQajUaj0TSVMKMF0Gg0Gk1woxWJRqPRaDxCKxKNRqPReIRWJBqNRqPxCK1INBqNRuMRWpFoNBqNxiO0ItFoNBqNRxiuSESki4h8KCLFInJIROaKSITt2FUislNETovIehHpbLS8Go1Go3HFcEUCvAwcAdKAvsBw4D4RSQFWAY8BScAW4B2DZNRoNBpNPYjRke0i8j3woFLqQ9v7vwGtga+Bu5VSmbb2WKAI6KeU2mmUvBqNRqNxJcJoAYA5wO0isgFIBK7Dugq5AvjWfpJSqkxEzEAvwEWRiMgEYAJAbGzsgB49evhFcI1GowkVvv766yKlVJumfDYQFEkucC9wAggH3gBWA78EjtY6txSIq30BpdQrwCsAAwcOVFu2bPGhuBqNRhN6iMjPTf2soXskIhIGfIJ1LyQWSMG6KvkrcAqricuZ1sBJT75zxowZ/P3vf2/QuTfffDMff/yxJ1+n0Wg0IY/Rm+1JQEdgrlKqQil1DPgncD2wHehjP9G2R2KytTeJo0eP8uabbzJx4sQGnT99+nQeffTRpn6dRqPRNAsMVSRKqSLgR2CyiESISALwW6x7I+8Cl4jIaBGJAR4H8j3ZaH/99de5/vrradGiRYPOHzRoECdOnECbyjQajaZ+AmGP5Gbg78AjQA2wHnhAKXVUREYDc4G3gM3A7Z580UcffcT48eMd74uLixk3bhybN2+murqayy67jPnz55Oenu4454orriAnJ4eBAwd68tUaL1BVVUVBQQHl5eVGi9JsiYmJIT09ncjISKNF0QQQhisSpdQ3WD203B1bC3jNBeu7777joosucry3WCz87ne/Y/ny5dTU1DB+/Hjuv/9+Vq9e7TinZ8+efP75594SQeMBBQUFxMXF0aVLF0TEaHGaHUopjh07RkFBARdccIHR4mgCCKP3SPxKSUkJcXFnnb6Sk5MZPXo0LVu2JC4ujkcffZTc3FyXz8TFxVFSUuJnSTXuKC8vJzk5WSsRgxARkpOT9YqwIayfabQEfqVZKZLExEROnjzr9HX69GkmTpxI586dad26NcOGDaOkpISamhrHOSdPniQhIcH3wjWzjtdUtBIxFn3/G0jus0ZL4FealSLJyMhg9+7djvezZs1i165dbN68mRMnTvDpp58C1iW8ne+//54+ffrUuZY3mJ9rJs9cZH1j63h55iLm55p98n0ajUbjC5qVIrn++utdTFcnT56kRYsWJCQkcPz4cZ588sk6n8nNzeW6667ziTwZ6fHcv2SbQ5nkmYu4f8k2so697pPv02g0vmF+rpnSl6+G7HjrCxz/37/qsZB/OGxWiuSuu+7iww8/5MyZMwD88Y9/5MyZM6SkpDBkyBCuvfZal/O/+uorYmNjGTRokNdlmZ9rpuO3c9haM4bMxSYAMheb2Fozho75L+qViUYTJMzPNRMeBvFHvuTVq7bSP3wlAD1r3uHVq7Zy4/ZhZKTHGyylb2lWiiQlJYW77rqLBQsWANC+fXs2bNjAqVOn2L17NxMnTkQpRUSE1Znt2Wef5c9//rNXZbCbs7KOvc6N24eRN87MnelrAOhetZS8cVblcf+SbSHf+YKZd999FxFh507v5w/9+OOPueiii+jWrRvPPuve1j5+/Hjatm3LJZdc4tK+f/9+RowYQc+ePenVqxdz5sxxHOvSpQu9e/emb9++2p3di2SkxzNvw14A5m3Yy8VprcmJbUl015m8aL6JxM6PUiybQ/rh0PDsv94m0HNt2c1XW2vGkDfOzO9f/4ozVRZ+ihnr/gPDp8OIGf4VMkD5/vvv6dmzZ4POnZ9rJiM9nkxTiqMtz1xEfkEpk4abPJbl1ltv5ccffyQrK4vs7GyPr2enpqaGCy+8kP/7v/8jPT2dSy+9lKVLl3LxxRe7nPfpp5/SqlUr7rrrLv773/862gsLCyksLKR///6cPHmSAQMGsHr1ai6++GK6dOnCli1bSElJqf21jaIxv0MoMz/XTNax1+mY/6JLe05sSx5PSaHS6TE9Kiya6iNjmHfTPS59MpAQka+VUk16wmhWK5JAINOUwtyx/ciJbcnUz8cQbnqYWNOz/L3j9WQlfUCX8iXWE7NLIbuUvE73huxTjC+pb//JG6u8U6dOkZuby6JFi1i6dKmj/corr6Rv37707duXmJgYVqxY0ehrf/nll3Tr1o2uXbsSFRXF7bffznvvvVfnvGHDhpGUlFSnPS0tjf79+wNW1/WePXty4MCBc37nt99+y7Bhw7j44osJCwtDRHjiiScaLXtzIyM93mFVILsUgC7lS5iR1N1FiQBUWipI6LA2YJWIpxgekNisWD8Tcp+lOLYl2SlJlHMMEZCoEhZZyqg58ylREdZJwD4B3r9kG3PH9jNS6qDErrDvX7KNOwd34q3N+5g7tp9XBvLq1asZOXIkGRkZxMbGsnXrVvr378+6desAmDdvHuvXr+fmm292+dzll1/u4n5u5/nnn2fkyJEAHDhwgI4dOzqOpaens3nz5ibJ+dNPP7Ft2zYGDx4MWF13R40ahYgwceJEJkyYQHl5ObfddhtvvvkmgwYN4rHHHqO8vNyrq6xQxbmPXZwWx1vAJe1b81N4Me6cpIvLD7F/1WPkJN/tlVVxIKEViZ+Yn2smo9O9ZGbP4LllIymvOOx6QlgV4ckf80Dm7bz8nzG8+PpXRIaHsWDcgJB9ivE1maYU7hzciRfX7WHKld28dh+XLl3KhAkTAKuJa+nSpY5VwJtvvslHH33Ev/71L8LDw10+99lnn5332u5MzU2J3Th16hSjR4/m73//O61bW5Nob9y4kfbt23PkyBGuvvpqevTowYkTJ+jfv7/DoSQjI4OPP/5Yx4s0gJy9OczZNoeqToVsq0zgieSr+WVGe94saMPJ6toVMKBVZFtu3D6MuWNDb+9Tm7b8hN3U8upnZo6XH3Z/UmQpNRbY3ncI4Z3+Al0eInvbWHL25vhX2BAhz1zEW5v3MeXKbry1ed/ZmB0POHbsGF9++aXDw++2227jnXfeQSnFihUrePvtt1m+fLnbXFSXX365w/Tl/Fq7dq3jnPT0dPbv3+94X1BQQPv27RslY1VVFaNHj+Y3v/mNy6rIfp22bdvy61//mi+//JL//ve/9O7d23GOfXWlqZ/5uWZe2LSM7M8fpbCsEICwqBL+1WovZ6K+4tGhDxIh0S6fCSOKoz9fyeQruobkg6FekfgJ+zL4969voVW3ZMo5VuectNhUzkR9RW7xPMKiqgAoLCskOy+b3YdP0qLy0pBbEvsK+56I3Zw1xJTs8r6prFy5kuuvv57oaOtEccEFF5CamsozzzzDunXr+OCDD4iJiXH72YasSC699FJ++OEHfvzxRzp06MCyZctYsmRJg+VTSvH73/+enj17Mm3aNEd7WVkZFouFuLg4ysrKWLNmDY8//jj79+93mOR2797NqlWryMvLa/D3NUcy0uOZuOFliKhxaZewKl7b8TIL2q5iRPJ9fH1yCcUVR0hU0Rw4eCM3mH5JjcUgoX2MXpH4kUxTCvdefgHFB0YSTpTLsZjwGK7rMJ7XdryMhFW5HCuvKee1HS9rd+BGkF9Q6qI07Io8v6DUo+suXbqU999/ny5dujhe33//PY8//jgFBQVcdtll9O3bl0WLFjXp+hEREcydO5drrrmGnj17cuutt9KrVy/AGlB78OBBAO644w6GDh3Krl27SE9Pd3zfxo0bWbx4MevWrXOseD788EMOHz7ML37xC/r06cOgQYPIysri2muv5Y477uDUqVNccsklTJgwgaVLl5KcnOzRPQp1Mk0pEFHi/mBECfkFpczOGk/u7WuZ/4t1nNz/F+4beAu5u4+G7BjW7r9+xP6UfOfgTrzx3bskdFhLccURUmNTmdp/Kvv39+Cln34NuPtNhO9+m+9vkQMK7XYaGDTr38HmMDMqvT2FkXUNOmmxaawZY40Ls4/3a3q144Y+VrOis/OMt1zRvYUn7r/atOUH7JGvlnUzmXvns2SaUohrcQuz1/Rl0d0Dz5pausKqo6kOu6szaVVV1k6sY0o0GuMYMQNGzOC6TctYsvNpysPOGnViwmOY2n+q4719VQxnFcjcsf04/ckzPHwsK6S8MbVpyw9kpMcze80PTFQryDSlkGcuYt6GvUwb1b2OqWVq/6nEhNeysVsiua7XE1qJaDQBQJ65iMVrk8kuOk5abBogUJ3IWNODZHXNcpw3abiJTFOKi5vwF+ZjjDzyT6+5ogcKekXiBzJNKSy6eyAshtlrdp0zpiGraxa7D59k0faXkMhS0qqquK7Xoyxem0yrajM1FgJqOazRNCfm55r5+ViZdfzum0LWiBnkmYt4/9uDtKiMrfdzzq7o02IIKSUCBq9IRORUrVeNiPzD6fhVIrJTRE6LyHoR6WykvE1i/UzIjnckZpyWN8iaqHHfq/V+pEXlpUy96HUi981iUdIYHhh6O5Ov6MrsNT+E7GadRhMMZKTH88l2m/u+TYncv2QbN/Rpf84HvP2rHmNa3qCzqZDsWYJDpA6RoYpEKdXK/gLaAWeAFQAikgKsAh4DkoAtwDtGydpkRsywpjqxJWOcnfkl/cNXktfp3no/Mmm4iXsvNzF3bD9u3D6M2Wt2MW/DXtf9FI1G43eczVSz1+xqkEt5nrmoTiqV/uErre9DxFwdSHskY4AjgN3Z/mZgu1JqhVKqHMgG+oiI12q4+wv7UwvAtFEXOTri+QLknJfDdw7upJWIRhMANHZc2jfd8wtKHWPe+X0o5NILJEXyW+BNddYfuRfwrf2gUqoMMNvagwJ7yniH98bw6S7vzxfT4IvIbI1G03icq5nax+Wv+3Xg1c9+PO+4tG+627Nb7M+Y4vI+FMzVAaFIRKQTMBx4w6m5FVB7pi0F4tx8foKIbBGRLUeP1s1xYxTOHSXTlEJep3td3p/Lpursgz7ElOyyigmVpxiNJlhwTnF0/5JtTL6iK7m7jzJtVPcGWRfgrFnMbq72RqaFQCEgFAlwF/C5UupHp7ZTQOta57UG6qRPVUq9opQaqJQa2KZNGx+K2TiaYk+1Y1+13NCnvcMsZvdBD5WnmGDGyMJWuniV/7GP5dlrfmD4hSnM27CXuWP7OfYyG5oxIWTN1Uopw1/AbmB8rbYJwEan97HAaaDHua41YMAAFWjM+mSn6vzIB2rWJzub9PmNe46qfk+tsX7+idZq456jXpYwONixY0fTPrjuL94VRCl1yy23qIEDB6onnnjCq9etrq5WXbt2VWazWVVUVKiMjAy1fft2l3MOHjyovv76a6WUUidOnFDdu3d3nNO5c2d19Khv+0eTf4cQIO/VaV4by/2eWhNQYxnYopo4hxu+IhGRTKADNm8tJ94FLhGR0SISAzwO5CulvP8I6EO8sc/h/BRjf69pBLnuy9U2FaMLWzWleBXoAlaekmcuYmjBwiaP5TxzEZNXLySu+195vfAW4rr/lcmrF4bE3qfhigTrJvsqpZSLyUopdRQYDfwZKAYGA7f7X7ym88KmZUzccDNVnR7k4xP/w7iRxxpsT3Um1H3Qgw13ha0A1q1bxzfffMPEiRP51a9+5baw1fnSyLsrbHUuJVFf8aoBAwbwyiuvOM6zF7B6/vnn2bFjB48++igPPfSQLmDVQJrqeenMyp3/JqLtSo5XHEahOF5xmIi2K1m589++EttvGB7ZrpSaeI5ja4Ggc/cFa9GbN394HiIqAGs6+CXmWYwb+SD5BaUNXlXkmYu4f/sw5o6bav1Mdjz9w1eGzCadz7Al13OQbdtTGj7dY9/9QCls1dDiVcOGDWPt2rW6gFVTWT+TzNxn2Wp/nx1PJvBexhRyChpeX+S/Z5ZRaalwaau0VPDfM8uA8d6U2O8YrkhCkfm5ZpYWvkC1cu005TXlfHTgNdaMafjCqnY6dDjrg64VyTmwJdcDbCs4z9LH27EXtlq1ahVgLWw1fPhwnnvuOVauXMnbb7/Ne++9V29hq/OV2m1oYavGFK8aNmyYLmDlCfX0pY7ApEZc5lDZIbfthWWHmJ9rDurUR1qR+ICM9Hhe+vEw7go319eZ6sPeuebnmq1uw8OnOxLB2WNSgrkDBhuBUNhKNbJ4FUBycrIuYNUEHOPO6aGtqeMuNdZ9Zm+qE4LeCzMQ9khCjkxTCkkx7dweS41NbdI17X7s9tQqdpttsHdAvzB8utcuFQiFrRpbvArQBayaiGPc2fZC9mdMafK4c5fZO8ISxviL7wt664IubOUjcvbm8Ohnj1NDpaMtJjyG7Mxsl1TTjcG5MNa5MgiHKs26oFIA0dx+B2+Ou5y9OczZOofCskNYKuN5rmQPWX9ys0oxAE8KW+kViY9IVINRRbeQVlUNCpKi23mkRCCEg5k0mgDGm+Muq2sW2f2WELlvFr/vvJCsstMh4f6r90h8wP5Vj5GZ/6I1UZhjb3Uf+6O+AA8USe2YlCGmZK1MNBofkrM3h+e+fIHj5YdJ7ZXCG99dwxDTPU0ed3nmIr57azpb1QqwbVHZS0x4w6PQKPSKxAfkJN/tkjLankY+J/nuJl/TvryeO7Zfk/3YNRpNw8nZm8PjG5/geIXVcabMUkRE25UeBRHmF5TS+85nrXODbX7IG2dm/oitQatEQK9IfII7bw67p1VTyS8oZdzIY2RvG8uhzw+RGpvKuJHjtRuwRuMj5myd4zbuI6nDWvILbmnSuPPF3BAI6BWJl3FONw04Usd7mq23Y8edLDHPorCsEIVyBDh27BhUGWM0mqChPlf94oojHrvcO+YJJ4/CYM7qrRWJl6ntLuicOt4T5mydQ3lNuUtbeU05z335QtB2Po0mUJmfayYxuq3bY0114Xcm1Nz5tWnLyzinjvemm259T0fHyw8HbefTaAKVjPR45m0ZSVTblS7mraiwaKb2n+rx9X01TxiFXpH4AF+46db3FJQU0y5oO59GE6hkmlKYd9M9VB8Z4+LC/9RlT3rkwl/7O0LFnV8rEh/gixK57qJiYywWHh70gMfX1jQeIwtbgS5g5Q8yTSn8tvevWVNwkN+1X0nu7Wu9pkQgtEppa0XiZXzlppvVNYvszGySotuBgtiwFLKLjpOoBntJ8tAjZ28Oo1aOIuONDEatHEXO3hyvXXvp0qUMHDiQZcuWee2aADU1NfzhD3/go48+YseOHSxdupQdO3a4PXf9+vV88803BEImh5Bj/UzIjmdanjVb8rS8QV4t3RBq7vxakXiZ2tl67bbQhpbiPBeJajBjd3Xhu5/28YV5K1llp63BTLo2SR1y9uaQnZft4uWWnZftFWVidGGr86ELWHlOXqd76R++0hoPhjXWo3/4SsfmuKf4cp4wAr3Z7mV86SeeX1BKxp3PgmmhtSE7nrxxZp0B2A31ebnN2TrHY/OEu8JW/fv3d2TXnTdvHuvXr3db2Op8aeTdFbbavHlznc/YC1iJCBMnTnTUR7EXsHrzzTcZNGgQjz32GOXl5bqAVSM510TvjbEcavEkWpEEEaHW+XxJfV5ujU3j745AKGylC1j5FpexZov10GOtfrRpy0vUCUTEDwFGXkyPHmrU5+XmaQyAvbCVPT37bbfdxjvvvINSihUrVvD222+zfPnyegtbna/UbkMLW7krYAXoAla+wIepSwyZN3xAQCgSEbldRL4XkTIRMYvI5bb2q0Rkp4icFpH1ItLZaFnro04gog8DjBydz6mDB2Pn8yVuvdzCYzyOAThXYauXX36ZVatWnbOw1TfffFPnZTdrgWthq8rKSpYtW8avfvUrl+uUlZU5TGT2AlaXXHIJYC1glZ+fD5wtYHX77Q2vyKnx7+Tuz3nDpyilDH0BVwM/A0OwKrYOtlcKUArcAsQAfwO+ON/1BgwYoIxi456jqt9Ta9SsT3aqfk+tURv3HPXp99ivX/t9qLJjx45Gnf+B+QN19YqrVe/Xe6urV1ytPjB/4LEMw4cPV4mJiapz586OV6tWrRSgunXrpvr06aP69OmjFi5c2OTvyMnJUd27d1ddu3ZVzzzzjKP9uuuuUwcOHFBms1llZGSojIwMdfHFF7ucc/LkSfXLX/5S9erVSw0fPlx9/fXXHv297mjs7xBs+Ht8+WveOB/AFtXEedzwwlYikgcsUkotqtU+AbhbKZVpex8LFAH9lFL1Ou8bXdhq9ppdvLhuD1Ou7Ma0URf57HuaY5Gr5lZQKVBpDr+Dv8eXv+aNcxG0ha1EJBwYCLQRkT0iUiAic0WkBdALrCU9AJRSZYDZ1l77OhNEZIuIbDl69Ki/xK9DnrmI2E1/80uAUShFxWo0gYY/x5c9MHFpt3VBG5ho9B5JOyASGANcDvQF+gH/C7TCatpyphSIq30RpdQrSqmBSqmBbdq08anA9WF/gpmoVvglwCiUomI1mkDDX+PLOTBxaMHCoA1MNFqRnLH9+w+lVKFSqgiYDVwPnAJa1zq/NU41BwMJu9+5HV8GGIVaVGxjMNoU29xpDvffn+MrVAITDVUkSqlioABw1zu3A33sb2x7JCZbe2CxfiaT1vc/WzIzOx6y48nc96pPAgVDpfM1lpiYGI4dO9YsJrNARCnFsWPH6vVKCxX8Ob4mWZafzU4B1nljsYlJluVe/y5fEgib7U8B1wFZQBXwb2AD8CKwBxgP5ABPAsOVUkPOdT2jN9utSsQ/E/r8XDMZ6fEu9ts8c1HIRrpXVVVRUFBAeXn5+U/W+ISYmBjS09PdxsloPMSPc4c7PNlsD4TI9qexuvruBsqB5cCflVLlIjIamAu8BWwGtEO8E3YfdPvTk/OSPBSJjIzkggsuMFoMTYjS3B7MvInReyQopaqUUvcppRKUUqlKqSlKqXLbsbVKqR5KqRZKqSuUUj8ZLO758WO0uXNxnNlrdrkoFY1G0ziMCg4MhbK7hiuSYKdOFOyIGX7tBNoNWKPxDkY9mIVC2V2tSDzE6BQHoeCDrtEECpmmFF5K+9ivD2ahYFnQisRDjOwEoeKDrtEECnnmIoYWLPR7fFawWxa0IvECRnWC5uoGrNH4AvuDGeD3+KxgDzDWisQLGNUJQsUHXaMxnPUzyVxsYmvNGOt721h6r9enPn8wC4UAY8PjSLyNv+NInDtBbRdcvy5PDfZB12hCBj+PJbvbcbFsZs7WORwqO0RidFsGxI1ldtZ4v8kRtEkbQ4H8glLGjTxG9raxZLyRQfa2sYwbeUyblzQaTYOYNNxEsWwmOy+bwrJCFIrjFYf5rHgeOXtzjBavQWhF4iEdO+5kiXmWowMUlhWyxDyLjh3rzXTvVULBB12jMZI6LvzDp/t9DM3ZOofyGteMDeU15czZOsdvMniCViQeYnQHCAUfdI3GSOq48He61+9j6FDZoUa1BxqBkCIlqDG6Azi7HzenIlcajbcIhDGUGptKYVmh2/ZgQK9IPGB+rpnE6LZuj/mzAwS7D7pGYzRGj6Gp/acSIdEubTHhMVzXYXxQmKm1IvGAjPR4Sg6MJCrMtQNEhUUztf9Uv8kR7D7oGo3RGD2GsrpmcVf3h6A6ERDSYtMYa3qQxWuTg8JMrd1/PSTPXMTk1Qtp0fYTymqKSIppx8ODHiCra5bfvj8g3I81miDFPoYTOqyluOIIidFtKTkwknk33eP3MeTvWvHOBHsa+aAm05TCb3v/mhfX9WbKld2YNuoiv36/Pbq9WDYzaqXNB717W1buHEumyX8+6BpNsLJy57+JaLuS4xUVAByvOExU25Ws3NnW72PI2cQ25cpuQfMwqE1bHpJnLiJ2098MWxKHgg+6RmMk/z2zjEpLhUtbpaWC/55Z5ndZjDaxNRWtSDzAvgydqFYYmtrAaBdkjSaYMdrz0k7tVCnv9fo0aFKlaEXiAXazkh2jkiYGykDQaIKNQPG8hLpJWDvmvxg0SVgNVyQiskFEykXklO21y+nYVSKyU0ROi8h6EelspKwurJ/JpPX9rUkTwZafJ57Mfa/6vSxnfR0+WHzQNRqjCBTPS7CaqWvviWSaUoKizK/hisTG/UqpVrbXRQAikgKsAh4DkoAtwDsGyujKiBnWxG725G72/4+Y4XdRgt0HXaMxikxTCvNuuofhh9OJDUsBBUnR7Xjqsif95nnpwvqZjodS4Oz/18/0vyyNIJC9tm4GtiulVgCISDZQJCI9lFL+SWQVJGR1zWL34ZO8tuNliCghLTaV6zqMZ/HaZOaODXwfdI3GSDJNKWSeWk+XoiWGeF66MGLG2YfRIMroHSgrkpkiUiQiG0XkCltbL+Bb+wlKqTLAbGt3QUQmiMgWEdly9OhRf8jrilPCRKN4YOjtLLhiFZH7ZnFt63/Qcs1aHUui0TQA+2Z2sHlKBRKBoEgeAboCHYBXgPdFxAS0Amqr41IgrvYFlFKvKKUGKqUGtmnTxtfy1sUAc5Y7nH3QJ6oVWoloNOfCZkay73NOyxvE1poxfPfWdEOVSTBm9DZckSilNiulTiqlKpRSbwAbgeuBU0DrWqe3Bk76W8ba1Ek7TWD80M4+6Pb3Go2mHkbMYP6IreSNs41b2z5n7zufNdRTKhgzenu8RyIiLYHfA+2wboi/pzzLu6IAAbYDv3X6nljAZGs3FPsP7S4tiVHkmYv47q3pbFUrIM/a5vAoGz49YFZNGk0g4c4jKtOUYuhqPhCyETcWb6xIVgAjgSpgMvCViDTIviQiCSJyjYjEiEiEiPwGGAZ8ArwLXCIio0UkBngcyA+EjXbnH3r2ml0Bkdsqv8D6JOXsSZY3zsz8EVu1EtFozkcA7HM6Y3Q24sbiDa8tk1Kqh/2NiNwKLMDqdXU+IoFngB5ADbATuEkptct2rdHAXOAtYDNwuxfk9QqBlhPH/mRlr/+cydknqzxzEfkFpUHhj67RGEKAPWzVTpUyxJRs+BxzLryxItltWzEAoJRaDlzYkA8qpY4qpS5VSsUppRKUUkOUUv/ndHytUqqHUqqFUuoKpdRPXpDXKwRqThy72W1/xhQgOOyrGo2/CdR9TrsczqlSjEq91BiarEhEpFhE1mLd/H5fRHra2k1ASOfmCOQf2m52u3H7sIAxu2k0gUad8roB9MBVO1WKUamXGkOT65GISCtgAHCp0ysFaAHMVUo94C0hG4M/6pE4zEdOk3OgmY9mr9nlMLsZGmCl0QQoRtb+CET8Vo9EROYADymlqpRSp4Bc28t+PBkYBDRJmGAhED09nAk2+6pGYwSBts8ZzDTWtDUe2CgiF7g7qJQ6ppT6SCn1tOeiaZpCIJvdNJpAIlD3OYORxiqSgUAMsFVExtR3koj0FZF/eySZpkkEo31Vo/E3+oHLuzR6j8TmofUPrEGILwPTlFKVTsejgb8Cv1VKJXpR1gbh75rtGo0m+AiGfU5/48keSaO9tpRS5Uqpe4HfAHcBm0Tkf0RkkYhsA04AUwD/16n0MYHsMqjRaBpOoNf+CLa5plGKRESSReQhEVkKPAHEAv2AvwOjga+APwKDlFKTvSuq8QSyy6BGozk/wTJBB9tc09gVyXJgJtAJWIPVvNUPeBVrQsUaYJFSKiRtS4GYGsUdwTJYNBp/EywTdLDMNXYaq0iGAvcppS5TSk1RSr2ulPpWKTUJuAMYC2wWkW5elzRACIYcOMEyWDQafxNME3QwzDV2GqtIHseaULEOSql3OBs/8rWIBExeLG9idxlc2m1dwLoMBtNg0Wj8TbBM0M7uybGb/haQc42d8yoSERlq/79S6nml1L76zlVK/QAMAZYCb3tFwgDC2WVwaMHCgHYZDJbBotH4m2B4GKztnjxRrQjYuQYatiL5XEQKRWSBiFwrIpHnOtlWoGoSVjNXSBFMMRrB9DSj0fiLYHkYrD3XAAE710AD4khEJBX4NXAjcAVQAXyMtV7Ih0qpEz6WsVH4NI5k/UzIfbZue4AVjnIeLJmmFMiOp3/4Sm3e0jR7XOJHsuMhuzRw40f8PN94EkfSqIBEEYkDfolVqVyLNco9F6tS+bdS6mBThPAmfgtItHXCQKROsFV2PHnjzIE5WDQafxIkD4N18MN84zdFUutLI7FWRrwRuAFIxVpq912llJtfyj9oRWIjWAeMRuMvAn0MOxPgiqTJFRKVUlXAR7bXJNum/E1Yo90NUyR+I8BKc9ZhxIyzCiOYBoxGo6lLgM833qiQCIBSapNS6hGl1MVN+byIdBeRchF5y6ntKhHZKSKnRWS9iHT2lryNpU6Q34gZAR/kpwMTNZqz1BkPw6cH/HhwyOxkRQhEmb2mSLzAS1hTrAAgIinAKuAxIAmr2ewdY0QLziA/XXZXozlLnTHc6d6AHw/BMu80drN9CNZN9iFAe6zVEIuAXVg33VcrpYobLYQ1ePFmYAfQTSl1p4hMAO5WSmXazom1fVc/pdTO+q7lyz2SYKyoFowyazS+IhjHg79k9nn2XxH5rYh8B+RhTcrYEvgB2AwUA4OBhcABEXm9vsJX9Vy7NfAU8GCtQ72Ab+1vlFJlgNnWXvsaE0Rki4hsOXr0aEO/utEEY5BfMMqs0fiKYBwPwSBzQyLbv8W6ef4h1hrtiUqpYUqp0UqpO5VS1yulemI1P90LtAW2i8htDZThaayJHvfXam8F1N4hLgXial9AKfWKUmqgUmpgmzZtGvi1jScYK6oFo8wajS/I2ZvD8GUj+efBMaT2ep43vns3KMZDMIzhhqxI/glcYNtI36bqsYUppUqVUm8rpa7Hmtyx5HwXFpG+WF2IX3Bz+BTWjMLOtAZONkBmr/PCpmVM3HAzVZ0e5OMT/8O4kccCMiLWGV0FTqOxkrM3h8c3PsHxisMgUGYpIqLtSiavXhjQ48E+hseNPMbHJ/6Hqk4PMnHDzbywKbDKPZ1XkSil/q6UKgcQkZdEZFgDPvOtUsptcsdaXAF0AfaJyCHgIWC0iGwFtgN97Cfa9khMtna/krM3hzd/eB4iigFFYVkhS8yzGDfyWMCmLICzaRaKZTOjVo5i0udXEtf9r6zcqasga5oXc7bOodJS4dJWaakgocPagB/D40YeY4l5FoVlhYCCiGLe/OF5cvbmGC2eg8Zutluwpki5USm1ptaxVkCqUmpPI67XEtdVx0NYFYu9KNYeYDyQAzwJDFdKDTnXNX2x2T5q5Sjbj+hKWmwaa8ascfOJwCFnbw7ZedmU15Q72mLCY8jOzCara5aBkmk0/iPjjQwUdec6Qcj/bb4BEjUcf80/fi21iy3PloiMqNXeC6v3VoNRSp1WSh2yv7Cas8qVUkeVUkexVl38M2c39A1JTX+o7FCj2gOJOVvnuCgRgPKacp778oWA80XXaHxFamxqo9oDiWCYf5qiSGYCs4D3ReRybwqjlMpWSt3p9H6tUqqHUqqFUuoKpdRP3vy+hhKKnfB4+eGA80XXaHzB/Fwz13UYT0x4jEt7hEQztf9Ug6RqOMEw/zQpIFEp9TgwF8hxrlcSioRqJ0yKaReQboQajbfJSI9n8dpkxpoeJC02DRCoTuSu7g8FhXl3av+pdeafmPCYgJp/mhzZrpSajrVW+0cicqn3RAosQrEThhPFw4MeMEgijca/2OsGtVyzlmtb/4PIfbNYcMUqHhgaHEVcs7pmcXniZJKi2yEIabFpZGdmk6gGB4x52qMUKUqpB4HFWMvv9veKRAGGvRMuXpsctJ0wOzObpOh2oCBJxaCKbiFRDTZaNI3Gb2SaUpioVgR0UN+5GNPjV5z84RHm/2Ida8asIVENDqhUKY1VJL/AGtHuQCn1P1hzYL3oLaECjWCILD0XiWowJ394hAWXryf3p93Mu+keHU+iaVbY+3ogB/WdC/sD7f1LtjF7zS7XwnUBQKMUiVIqz10uLaXUZGAeBgUL+ppgiCw9F8FUIlij8SrrZ0J2PJmLrQXdpuUNYmvNGL57a3rQjeNAfqD1Zhr5KUqpBG9dL1CwR5a+1+vToI0On2RZbh1I2bZlsG1gTbIsN1YwjcbXjJjB/BFbyRtn20vILoXsUnrf+WzQPUjZH2iXdlsXcA+0DanZ/h6QrZTa1qALisQA9wGnlVLzPRexcXg7INFRtnaxyVEcKmBrPDcEXeRK01wJ4r7vnO4oc7GJvHFmr5u3fF0hcR/whYh8A7wNfA7kK6WqnQRoDwzCWnL3ZuAA1oj0oMedssg0pQTUslKj0TSAAK8yeC7OZZ4OhLmoQSlSRMSENX38b4B4QAEnsKZLSQQiAQG+xLpXslgpZfGNyOfGqyuSEKp77lhZ7XvVIXtQr6w0mvPg6PNOE23Q9nk/zEWerEgam2srCmtm38FYC1vFAMeAncCnSqmfmyKEN/FZYasgXhZDraWxKaXOe40m1AjZPu+jucjXpi0HSqlKrJUQc5vyZRrjcHYfDKbqcBpNU9F93n80ymtLROaISKSvhAkk5ueaXb0ihlvdBQMlkrQpBLL7oEbjC0KpzzvmJKe9nkCZkxrr/jse2NiYUrrBSkZ6vIubb16newMqkrQpBHs8jEbTWEKpzzvmpE73AmdNdwExJymlGvwCLgLysaZ1H3OO8/oC/27Mtb31GjBggPIWG/ccVf2eWqNmfbJT9Xtqjdq456jXru1v7H+L/W+o/V6jCTVCsc/7ck4CtqgmzruNjWzfhdXNdyWwXETm2jbgHYhINHA34NUU80YQSstiHd2uaW6EYp8P1Dmp0ZHtSqlypdS9WF2B7wI2icj/iMgiEdmG1S14ChBYRYWbQCgtiycNN5FpSnHZ+8k0pTBpuClg7KwajbcIKddfJwJ1TmrsZnuyiDwkIkuBJ4BYoB/wd6zVDL/CGm8ySFnzbwUtzq6CwZoaxR119n4Cyc6q0XiJUOzngTwnNTaO5D/AMKyBh18DW4FtWGusTwAWAFOV1U24odd8C7gKq1I6BDynlFpoO3YV8BLQCdgM3K3OE6virTiSUH2igbMdUrtEakKZPHMR3701nbKhfwqJfu7rOcmfAYmnsSqKV90cuw14BdgL3KKU2tPAa/YC9iilKkSkB7AByAJ+BszAPcD7wNPA5UqpIee6ns8CEkOM2Wt28eK6PUy5shvTRl1ktDgajW/IjqdL+RLdzxuAJ4qksXskj2MtYlUHpdQ7gF2Ir0WkQZWflFLblVIV9re2lwlrzq7tSqkVSqlyIBvoY1M2Gg9wtrPGbvpbQCyNNRpvE+w1SIKJxnptPa+U2neO4z8AQ4ClWBM8NggRedm22tkJFAIfAr2Ab52uXYZ1hdLLzecniMgWEdly9OjRhn5ts6S2nXWiWhEwdlaNxiuEUA2SYMFr9UjsKKUqlFKTgLGN+Mx9QBxWl+FVWJNBtgJq++mV2s6r/flXlFIDlVID27Rp02TZ7dSJaidwIkg9pbZLJBD0LpEajQshVIPEHYE4P3ldkdixmboac36NUupzIB3r5v0poHWt01rjhyqMoejxYWfScJM1A3B2vKPQVeZiE5PW92f/qsdCQllqNHZ3d2fs7u7BTiDOTz5TJB4QgXWPZDvQx94oIrFO7T4l0Osje8yIGeSNM9M/fKX1fXYpeePM3Lh9WEgoS03zJRRz5NUmEOcnQxWJiLQVkdtFpJWIhIvINcAdwDrgXeASERltq7r4ONaCWjv9IVugRpB6C3tnBAKmM2o0nhKKOfLcEWjzk9ErEoXVjFWANX/X88AflVLvKaWOYg1y/LPt2GCgQZ5g3iDPXETspr+FtMdHpimFTen3BExn1Gg8JRCf1n1BoHleNqoeibexKYvh5zi+FvC7u6/d5rhVrYBRCxliSg7JDplnLuL+wmuZcqU1MHGIKTmk/j5N88T5aX3Kld1Crk/XKdCVt4L+S24zdH4yekUSkNg9m+yEQrK32uSZi5i8eiFx3f/K64W3ENf9r0xevdDwJxuNxhNy9uYwfNlI/nlwDKm9nueN794NuT4diJ6XjYpsDwY8jmwPoTrt52JazmvkHn+ZSkuFoy0qLJrhSfcxO2u8gZJpNE0jZ28Oj298ok6frj4yhnk33RNaKxMfzFN+S5ESDHg1RUqQ12k/F6NWjqKwrLBOe1psGmvGrDFAIo3GM+rr00nR7bgjbUFIuP66xUvzlD9TpIQ0gRjo4ysOlR1qVLtGE8jMzzVTWE/fLa44EpJKJJDmK61InKjtOrg/Y0pIug4CpMamNqpdowlkMtLjoTrB7bFQ7dP2+Wp/xhTA2MBErUicqO06eOP2YSHnqWVnav+pREi0S1uMhHNdh/EhuQLThDaZphTGX3wfWCJd2mPCY5jaf6pBUvkW+3x14/Zhhrs6a0VSi0AL9PEVWV2zuKv7Q1CdCAhpsWlkHz7M4rXJIbkC04Q+Dwy9nWGJk0mrqsbRpzOzyeqaZbRoPiNQ5iutSGoRqKUsfcEDQ29nwRWriNw3i2tb/4OsstMhuwLThD555iI2fdeFNQUHidw3i+x+S0JaiUDgzFfaa8uJFzYt47UdL0NECWmxqVzXYTyL1yaH9uRajxvh/owp5CTfHZKblJrQYn6umUt/ms+AH1+pc2x/xhQ63vy0AVL5HvueyLiRx/jowGtWZ4PqBMZffB8PDG18EhDtteUFcvbm8OYPz0NEMaAoLCtkiXkW40YeC6lAxNrkdbqX3iynR80y6/txZp3AURNUZKTHc+eeq3j1qq0ON9j+4St59aqt5CTfbaxwPiS/oJRxI4+xxDzL5vasIKKYN394npy9OX6VRa9IbDTHuArnVAtgTSffo2YZkeFhLBg3IHRXYZqQw96X7xzciWl5g8gbZ24W/deb85YnKxJDc20FEs0xrqJ2qoVN6fdQvsdC/06JzWIQakIH503nod1CLIr9HATKvKVNWzaaY1yFc/GfPHMRfyi8lilXdmPnoZMh7WSgCT2cN53/UHhts+m/gTJvaUWCdbPuug7jiQmPcWmPkOiQ9UF3pnYdd3ssTXMZjJrgpjn330ta3E5UmGs8WFRYNJe08FvFDUArEsC6Wbd4bTJjTQ+SFpsGCFQnclf3h0LefRDqmrhCMduxJnRpzv13TI9fUX1kDEnR7RCEpOh2VB8Zw5gev/KrHHqz3YbzZt1bm/eFtsuvRqMJGbw1d2n3Xy8QKBGiRhJISeA0Gk3DCIS5y+ia7dEiskhEfhaRkyKyTUSuczp+lYjsFJHTIrJeRDr7Shb7Zt3SbutCPqK9PurUuzYwCZxGcz4cDz7rZzramuODTyCU3TV6RRIB7MdabjceeAxYLiJdRCQFWGVrSwK2AO/4QgjnzbqhBQub1WadM85JKzctfDAkywtrQgf7g489M0NzfPCp7WgwUa0wZO4yVJEopcqUUtlKqZ+UUhal1AfAj8AA4GZgu1JqhVKqHMgG+oiI12u4N+fNutrYl8lDCxY2WxOfJjiwj1PA8Oy3RhEoZXcDarNdRNoBPwN9gclAlFJqstPx/wJPKKX+VetzE4AJAJ06dRrw888/N+6Lm0l53YZgf8LZWjOG/uErm93A1AQJesyexUv3IiRK7YpIJPARYFZKTRSRRcBRpdR0p3M2Aq8qpV6v7zoel9oN4fK652P/qsfomP9i3fYQTnynCW7yzEVkLjYxO/PLZu1tOT/XTEZ6PJmLTY75K89cRH5BaYMTrwa915aIhAGLgUrgflvzKaB1rVNbAye9+d3aU+ksOcl3MyPjM/LG2f727FLyxpl5mVua5f3QBCb2MWtfPQMMMSVzTa92zXJvE5z2i2z4e7/IcEUiIgIsAtoBo5VSVbZD24E+TufFAiZbu9doTuV1z8ek4SZu6NPepUMCfLL9cLO8H5rAJCM9nsmrF/LHjbdQ1elBrup6EZNXL+SGPu2b9d7m3LH9WCC3GLJfZLgiAeYBPYEblFJnnNrfBS4RkdEiEgM8DuQrpXZ688ubU3ndhmB0h9RozkexbCai7UrOqCJAcUSdIaLtSoplM5mmlGZbQyfTlELZ0D8ZEk9idBxJZ2Ai1s31QyJyyvb6jVLqKDAa+DNQDAwGfJJAJhACegKJTFMK76VfwqKf76Gq04NkbxtLzt6cZmvy0wQO83PNPPflC1RaKlzaKy0VzNk6xyCpAgMjqyUamkZeKfUzIOc4vhbwurtvbWr/AENMyc1ambywaRn7w94kLMJqZSwsK+TxjU9QfWQM8266x2DpNM2ZjPR4XvrxsNtZI5RLPpwP53iSTFMKQ0zJfrUmBIJpy1Cac+ZQd+SZi6zlhsOqXNorLRUkdFjbrBWsxngyTSnERbZxeywxuq2fpQkcjI6Fa/aKxOgfINDILyiFiBK3x4orjvhXGI3GDUMS7iRSuU5dUWHRDIgba5BExuNcW8iOP/eLAiaOxFt4HEeiqbd8Z1J0O3JvX2uARBrNWfLMRRSv6s3TqT0oqykiKaYdDw96oFmUfPAlQR9HYgQ6fqR+pvafWqdYTozFQsmBkc3W5KcJDOym6Kyy03wxbj0LLl/PyR8eIVENNlq0gMCoea3ZKhKd6bZ+srpmMTzpPpKi24GtWE520XHm3XQP+QWlWuFq/M78XDP7Vz1G5mITW2vGWBuzrZHc7/X6tNmaomtj1LzWrE1bupjVeagnh88CuYXedz6r75XGb9T2SiI7XueCq4emzmvatNVEMk0pvJT2sY4fqY8RMxxpUgBmZ35J//CVWolo/E7twGFAK5F6cI6LeyntY+3+62vyzEUMLVhoSABPMGHviFrhaozEeYLclH6P7of14BwXN7RgoV/mtWarSJwTvun4kXOTZy5igdyiFa7GUJwnyD8UXqv7oRtqx8UBfpnXmt0eyfxcM1nHXq83XXpO8t3NNlePO/LMRfz+9S1MG9Wdey83OTrq5Cu6UmNB3yuNX8gzF/HdW9MdZtU6eyYa4Nzz2/nqk+g9kkaQkR7PjduHWe3+trz9/cNXkjfOTMebn9YTYy3yC0qZNqo78zbstdZ+MKXwaqc1zF7zg/Zw0/gcuztrfkEpE9UKhxKxBxJrby1XJg03kZN8t8v8Zt/nnB92q8++t9kpEr1p1zgmDTdx7+Uml3s24MdXWHT3QH3PND7H7s5qf2hxdmdtzpl+z4URLsCGJm00gpy9OczZNoeqTodY9HM8YR2v5496Qjwvzhud02LQSkTjFzL3vcrWmmetZe/AGkcCsG86mJpZSd0GYn9Ynrx6IQldLuT4ZyNI6t6OYnkA8E30f7NakeTszSE7L9uW/kMRFlXCorBdvLBpmdGiBTz7Vz3GtLxB/BRjy2eUHW99rZ9prGCakGV+rpm8TvdCdimzM78E4IGeucwfsbX51WVvJMWyGUlZwXEpB4HjFYfJzssmZ2+OT76vWSmSOVvnUF5T7toYVsVrO17WHiDnIM9cxI3bhznK8ObEtqR3xz70vqAzww//h2k5rxktoiaEsO+LnIn6iokbbqb3Gxn8c9895MS2ZPW2A4Q3q1mraTz35QvUUOnSVl5T7rOaLc3qJymsr15BRLHetDsH9o3NG/q0Z/LqhWSnJEFEMaA4XnGY3OMv++xJR9P8sJfSfWvP845+RmQJ/5vSltHDDjscPzTuyTMXcbz8sNtjhWWHfJLeqFkpkqR66hUkRbfTm3bnwJ6iOtOUQkKHtZSHuXYbXZ1O403s/ax2FcTqMAv5p5dpb63zkF9QSlJMO/cHqxN8suluuCIRkftFZIuIVIjI67WOXSUiO0XktIist5XmbTIPD3qgTlbbqLBoHh70gCeXbVbUV5PEV086mubJufqZ9tY6N5OGm3h40APEhMe4tEdYwhh/8X0+cZQxXJEAB4FnABdDu4ikAKuAx4AkYAvwjidflNU1i6cue5K0qmqUgtiwFJ667Eldx6AR1FuFrjqB8DC0MtF4hXP1M23WOj9ZXbPIzswmLTYNECyVCTxTdIQHht7uk+8zXJEopVYppVYDx2oduhnYrpRaoZQqB7KBPiLiUQ33RDWYNQUHGd9+JZU//T9dx6AR5JmLKDkw0m2tkmvS7mbehr06SFHjMfZ+FmOxuLRHhUUz/uL7tFmrgWR1zSK73xIi983i950XklV22mdKOJDjSHoB39rfKKXKRMRsa9/ZmAs5pw3ItLVNyxvENGDBW7eAzmbbIPILSpl30z0US2/m5D3FoeoyUqtrmFpcQtbPNvOg9u/XeML6mWTmPsu3QI6lJXMSEzgUEU6bsJb0SZrksyfqUMSeVmarWgF51rbMxVaToLfTQQWyImkFHK3VVgrE1T5RRCYAEwA6depU50IZ6fHc+Okwrsm4hRv6tCdzsclRy6A31glSK5Lzc7bTZZGoBnP/km2ciQon68yveaBnLi/c1hfAkcJC27E1DWV+rpmfj5VxQ597ycy2PohkZcfzuekTOifH6r7UBPILSsm481nyeJb7l2xja80Y8saZef/bg3yy/TBzx3rPemC4aescnAJa12prDZysfaJS6hWl1ECl1MA2bdrUuZA90vOT7Yf5wmy1oNnTouiNu8bjnLix5EwVAO9uO8Crn5l1pUlNk8hIj+eD/EK+WfwIeeYihwnmg/xC3ZeaiLO35dyx/QD4wnzMpkS8mxYqkFck24Hf2t+ISCxgsrU3GucUH0O76VoGnpBfUMrkK7oyb8NeFowbwP5vp9Dym3D++tEuWkSFs2DcAH1/NQ1ifq7ZkTdrwbgBZC6+lQv/OQaLRTEtaozuS14i05TCpvR7eHHdHqZc2c3r99TwFYmIRIhIDBAOhItIjIhEAO8Cl4jIaNvxx4F8pVSD90fsEbJwtpbBr/t1YPzPV2vPDw+YNNxEjeXsqq7jzU/Tr2MC1RZFdty/HZ1U13bXnA/nBIP2flNZbaHaoijPfFgrES8xY1U+EwpGudQU8ub4NFyRAP8LnAGmA3fa/v+/SqmjwGjgz0AxMBho1E6bvZN+/cafHKaY3N1HmTaquy5i5SH2ZTPY9kQOlBITGcbok285Oqk2cWnOR7FsJrHzo0z67ApGLexJTmxLfooZy08xY4nJe06PUS+QZy7ig/xCAIaYkpk7th/fLH6EiYu/9tr4DPnCVnnmIjIXm3ig5wZydxc5nqL1hrB3cC4wBFC8qjePJHZDIkpIimnHw4Me0HE6mjrMzzVzJuorlphnueS/i7FYGNvjMQa3HcnExV8DaPOWh9jNh2Ctlnjn4E5MyxvEjIzPmHlzhuM8XdjKDXazlr0DvrvtIMMvbOPwQdeb7N4hv6CU93p9SuZiE8WrepOdkoREljgyjj6+8Qmd1FHjwvxcM+Fh8NqOl+skUS0PC2P1zwsdeya/zEjTcSMe4rzp3jM1jhfX7QFwKBFvmLhCdkWyf9VjbstNfn3BBAb89m8GSBb6ZL59JSera3tsW3OZ5d6+1gCJNIGIfRVb1elBwM38o2DB5ev1KsTLOM+JObFnY3Ra1URzy8V/YlrmHXpFUpv8vkPI7D6AS7p0YlR6e/rEzeDVq7Zy775R2u7qA/LMRZysqqtEwJo3SW+8a+w43FGrE9weT4ppp1chXsZeCiJvnJkXrllAdkoShZERKBFORlSyxDyL8LjwpKZeP+QUydGTFbywaRnZedmcrD6KCNYblryC9h126syhPuJcGUdTq6r47q3pZB17XSuUZozDi3L9TDJNKfSKua1OGpSY8BgeHvSANjt7GXspiExTCh8deK1OBu/ymnIiE6I6NvX6IWfa6tG7r4r8Y2tbHQNXtInFt+TszeHxjU+4pP9WlkgsR0azcMxER0aByVd0pcaCniyaCbU3e7fWjHEcc2di0WlQfEvvNzJwZ1Lck72HMz+ekaZcM+RWJK2iIyCixO2x4+WHtVnLhySqwVQfGUNSdDsEIa2qmvLCmzld3JcXv3iHUentqer0IC/u/h1nor4yWlyNn7BXOpz4+ZXEdf8rObEt6VK+hAurlpJVdprsEZ8Rsf8FfnfhclpUXmq0uCFNnrmoXpMiNVLd1OsGcmR7kzhVUU2n2FRbXXZX7LZXvYnnG+xJHTNN0x0J4zonH6Um8h6yK5Moj4wAFEQUs2TXXwBoUXkpGenx2hU7RJmW8xq5x1+GCOsq9XjFYbJTkniJe8gqOw2c3TPRfcD35BeUMv7i+9y6XVefrJPbsMGEnGlrYPtw9eQDbclOSXKxA8aEx5Cdma1jGvxA7diSiet/DZEldU+sTmTKhf9k3oa9Xs/9owkMhi8byfGKumVfY0imZt+jvNfrUzre/LQBkjVvcvbmMPvzJzlqOe3I4P3EC0fYcrBGm7YA9re4iD8cW0h20XFHUReqExlrelArET9h39gDq02cyHqcGyKKtRIJAZxTEdmZsSqfGavy6610WM5x5o7tZ/Uk0uZmv5OoBlP885+Zf/kGru20mqyy03xnucBy/k+6J+RMWyfOVDO2X3uyvj9NYr8lLlHsGv9gN0/MzzUz+YquvLg7wa3zQ1pVNWtqxpDzaV9GbYvmUNkhUmNTmdp/qlb6QYQ9FdG4kcdYbn6FUzVFtKqKZHBxOqmJVRRGuplmbHZ6u0lLP0j4F+eHvbc272MaoDwwT4WcaatH775q53ffsH/VY9y4fZh+2jWYc6XCaFk+nuOnKohJedvFDBkh0dzV/SGOFF7M6BOLGXi3DiANNOz1Q+5jBR1vfpoXNi1j0c7nkLAqxzlRYdGUF/dH4rbUab+z20O0qLxU74kYiLMJOnPfq4Rd98xuS3nZRU25VsgpEudcWzqfVuDwwqZlvLbjZatHXVU8zxbv4aETrxHe+S/WlCq1UFUJlO+dwZzE3zPngt4cKjtEYnRbOjGay9JG6d/UYPLMRUxc/DXfcSt548zM+Op2t3shlsoEKo5eQ9e2b3MoMpLE6LaUHBhpc8rQD3hG4pzCHzzLtRVypi1n7PllNMbTovJSFlyxylq1LT2eXp/cwfdlt5MR0RGFm/29iBKi4rdZnSZsHnjHKw5zzPIq/aMSsZamwcVsaa2w194lK/H73x6sU2Gv9gByvk5zVVDnuieA49g/Xv8NK2MOc7ziCC26JpNzuCUP/PMrorodRtz8jOGRxcxtfYSfD1xGb1tJa/t19dg0Fm/29ZBekWgCm9lrdrHo53sIiyqpcyytyurS7s6+HhfRhlu6TuDdnbMolnLiIttgCr+Fb3Z2BeDDjM/Z32dqvdljXZb0phRmrMrng/xCl/NmrMoHcMmO2hRl44nSsn/WrnydJ2F3LtOefJfdFHxNr3a0TdvBBz/M5ojlDEkx7bi09VhWf57KTb84RO7hWa7ekBYL2UXHmZOY4H4vpCqBBSPeBXC555rAw5MViVYkGkOwT+YXdt2NufJlt5PTjDbJKDePuUoBKtLF7h5NOL+5cDqvfZLIs7F383BiN8IiSmgRlsL9UZ35PmoaAL/ou5/nvnzBaoapSiBdRlOwvydgVTj5BaWEh8GL/9lDRbWFP11zIacivmLpDws4bSmiZVgKv0gex+ys8YBV4ewoPMEj1/Ygc9+rMGKGy0rIvhF9Ta923NCnPQC/f30L00Z1p1f7s8rAMeFbljM/7FaXSPDJV3Tlxf/s4YIuO/mx5l8QUUJcdWSdKHBnBWn/O2av+YFpo7pz7+UmZqzK56pDr/GfVKvsv4icy5PFP3BGFZFWVU27VlP4Zn8xKmWly72NsITRScazp2plvUp/anFJHZd7ZYnk2nb3s+7rjo6N3ea86gt0tCJxQiuSwMe55vu8DXu5rd1C3pSDSGQJUp3As8V7eKBkEZFdZrqduJQSROr227TYNJIqbnSrmMqOjCU8TIhs8w5VctbLUVkiGZ44mW7t4lix42+cjKjEUpnApKhOxHR9iuc+W0ps2gpqws5+JoowLo6eRGT5AFof/TNrE48jESWkVVcTEzGJnXsuJFxgRq93WEQBxysOo6oSqDhyDRFnBpA1tJCNB1/iZEQlLcNSuPlMW94o+B3TRnWn/Re/4Ml2PThjKXJZaZVHfVVHjjAVRUbMPdw+qBNz8p6isOYMYTUJDD+aQHiXJ1m97SCTur7JW2EHrXtTtnv70InXiGi9rY6TQ1RYNDU1EdRIWd17W1XNoYhwt4odhAW/WEfxqt48nNCNsKgS0sJbcp3pARavTdYpcYIErUic0Iok8KltsskvKOXLH4/RrnWMdY9jsYmeNcuobvE1rdPeodIp2inGYqFcBHcGeVGK1Oqaek0skRFhVMnxuseqWyDhNSipdPkeU9R9fHdmGWFunAEsVQlUHrmGhLSldZ7Cqw/fDAhx7ZbUOVZVMoCYpK1YcP2u4e0e5JPth+pM7pEqjNOHbiE8+RP3SrW6BeHhNVhqyV5ceAcdEltwOua1Okq1vOg3RLb5xP29UMrtvUVZ/2Z3Mjhy2GXHM77L/zHogmSH0mjue0/BhFYkTgwcOFBtadWq7oFbb4X77oPTp+H66+sev/tu66uoCMaMqXt88mS47TbYvx/Gjat7/MEH4YYbYNcumDix7vH//V8YORK++Qb++Me6x//yF8jMhLw8+H//r+7xv/8d+vaFtWvhmWfqHl+wAC66CN5/H2bNqnt88WLo2BHeeQfmzat7fOVKSEmB11+3vmrz4YfQsiW8/DIsX173+IYN1n+ffx4++MD1WIsW8NFH1v8//TT85z+ux5OT4V//AqBg0lTCPl5Oeat0AFTYSb5veZwZk1NJq6pi7D8TubhoO+KUFujn1Gie/F0H0qqqmfDWYTofqnC5/M5OLfjb2FQA/vJKAe2OV7kc/9bUkjm3Wo/P/sc+Ek5Zr61UBCLVbL64FQtubAvAvFk/EV1pXRWEEYmFKnL7tuaN66x2/9dm7iVKKSwSTjXW8z4ZFM87VyUTU2Hh5dk/Uzth3nu/SOTLIXG0PlnNIwsO1rm1y4Z1ZE1mJO2OVzLzlYI6x9+4NoXcfq3pUljB468fOCs7gFTzyq/a8kWvVlz08xkeWVJIlFJUOimLOWNS+bZ7S/r8cJqpKw/Vuf5fx6Zxon0kT315mMhPK3COWhMJ46lfTWD6hBlkLpsG/7evzueDpe8xYwZs2uR6PD0d3nrL+v8//tE6fp258EJ45RXr/ydMgN27XY/37WsduwB33gkFtX6/oUNh5kzr/0ePhmPHXI9fdRU89pj1/9ddB2fOuB7/5S/hoYes/7/iCurQ0HmPEK+QKCJJIvKuiJSJyM8iMtZomTS+48jJCmLbdaVrSixdU2IxJaVyUeuhVO95jjUFBxnQ/iKkOpnaXTfGYuHE6d+BJcrtdVOra0itrmmULCLVRNXzoBWlFBaq3B6rFHEokbq4v96hiHCORIS7PRYWXkZadePy6YlUQz05+CpFECLrES+c2vc2WilOnP4dc088SHJNSyLCogABFUG7Fh3JHnmL1bsr45ZGyagJHQJ+RSIiS7H27N8DfYEcIFMptd3d+dq0FXo4vJH2verYiN58ZC3v7ZrFMSnHUpnAcyV7yPpTIS9sWsabO2dS7bSXEGOxUHroDpSijikqjChERbrdF4hSyVQeHVXH3OQwe51e5tbUY6lMAMGtSUwIQ7lRMpaqBFA0ejMbSyQScbruTatKQIHbGB1LVQJhxdfV+buwRHKB/JY9h08Rn7yKU5FV1n2V4z8wtXgRt12azkf/PezwvNJmq9AiZE1bIhILFAOXKKV229oWAweUUtPdfUYrkuZDnrmI37++hWsvaUePnS854hTGLZvHrsrlnFHHUFXxTIzsxMG4Rzh8opzRR2/kyXY9OG0pon11NfuK7iQyXAhv+y9qau1b9GhxP5MvvYXiVb15JLEbEllCXEQbHj34PX84tpCYhG/q7INgiaR/y3v58sfjtKp1LMZi4caTp1jVOsFlw9/uDFBtUbRMdd1Qj7FYGNvjMVpVX0r7L37Bcx17cbziCK2qIjl65NcAxKWvplpVuHwmTSYw4qJ2LNn5tGvWAEsYZw7fSmbq1VwR8zLPnTIjESUkxbSjE6PZ/kM3+naMp13rGIfXWea+V8nrdG+9bsea0CCUFUk/IE8p1cKp7SFguFLqBqe2CcAE29tLgP/6VdDAJQUIyYx4Et0yLiI+tWt16aG9quL0ydrvAcJbJbWzVJWftr1PAYrSk1t0PxLRvlVVSeGeDi2rkw9HpicAUFNUGtWqKqlGFNRIdVyFpbyEDjHVpYf2dmhF6oFTHLJ/T4fEmG6HKlqcxFJdlRhdEnOyRUQrpAYsYZaaM9FlljNSCqik1tXpJyOqLISp8EgFFVWJquZERQFSWh2dGNHJEibhWMIscTWRYcWnYopqyk8ej2gdnRresqo1Ug01Up1uqYr4uapTtaooK0kNK5YDpyOORcSndlUVZSWERUQiEBZjiYuMLAmrEQWWcBVXJdUlNW2luvTQ3pTWlW1PtoiMI0yFUyPVVSWV+y0V0S0jElKTVUVZSU35yeP2+2W/r2GRMS1rTh2vG6YemoTsGGkCFyml4prywUCPbG8F1M62WAq4/LFKqVeAVwBEZEtTtWqooe/FWfS9OIuIbKk8bE41Wo5AQPeLs4hIk005gb7ZfgpoXautNXDSzbkajUajMYBAVyS7gQgR6e7U1gdwu9Gu0Wg0Gv8T0IpEKVUGrAKeEpFYEbkMuBFYfI6PveIX4YIDfS/Oou/FWfS9OIu+F2dp8r0I6M12sMaRAK8BVwPHgOlKqSXGSqXRaDQaOwGvSDQajUYT2AS0aUuj0Wg0gY9WJBqNRqPxiJBRJDon11lEZIOIlIvIKdtrl9Ey+QsRuV9EtohIhYi8XuvYVSKyU0ROi8h6EelskJh+ob57ISJdREQ59Y9TIvKYgaL6HBGJFpFFtrnhpIhsE5HrnI43i75xrvvgSb8I9IDExvASUAm0w5aTS0S+rS8nVzPgfqXUQqOFMICDwDPANYBzRoQUrB6A9wDvA08D7wBDDJDRX7i9F04kKKUalw0yeIkA9gPDgX3A9cByEemNNV6tufSNc90HO43uFyGhSGw5uUZjzcl1CvhcRP4NjAPc5uTShCZKqVUAIjIQSHc6dDOwXSm1wnY8GygSkR5KqZ1+F9QPnONeNDtsoQTZTk0fiMiPwAAgmWbSN85zH75u6nVDxbR1IVBjT+xo41ugl0HyBAIzRaRIRDaKyBVGCxMA9MLaJwDHgDLTvPvIzyJSICL/tK3Ymg0i0g7rvLGdZtw3at0HO43uF6GiSBqUk6sZ8QjQFeiANcjofRFp7uladR85SxFwKdAZ65NoHPC2oRL5ERGJxPr3vmFbcTTLvuHmPjS5X4SKItE5uZxQSm1WSp1USlUopd4ANmK1hTZndB+xoZQ6pZTaopSqVkodBu4HRolI7fsTcohIGNbMGJVY/25ohn3D3X3wpF+EiiLRObnOjQLcFOJuVmzH2icAx76aCd1H4GzZxpDuIyIiwCKsDjmjlVL2EpfNqm+c4z7UpsH9IiQUSRNzcoUkIpIgIteISIyIRIjIb4BhwCdGy+YPbH9zDBAOhNvvA/AucImIjLYdfxzID7XNVGfquxciMlhELhKRMBFJBl4ENiilapt3Qo15QE/gBqWUc/Hz5tY33N4Hj/qFUiokXkASsBoow+rWNtZomQy6D22Ar7Auy0uAL4CrjZbLj39/NtYnKedXtu3YSGAncAbYAHQxWl4j7gVwB/CjbawUAm8CqUbL6+N70dn295djNWXZX79pTn3jXPfBk36hc21pNBqNxiNCwrSl0Wg0GuPQikSj0Wg0HqEViUaj0Wg8QisSjUaj0XiEViQajUaj8QitSDQajUbjEVqRaDQajcYjtCLRaDQajUdoRaLRaDQaj9CKRKPxISJyma18qbvXPKPl02i8QUhUSNRoApidwNBabdOB64Dl/hdHo/E+WpFoND5EKXUMOGZ/LyJPYa2hfpNSar1hgmk0XkQrEo3GT4jIs8AUrOm71xotj0bjLbQi0Wj8gIjMAiYC1yulNhgsjkbjVbQi0Wh8jIj8A/gtcK1S6nOj5dFovI1WJBqNj7CVNH0Za8GgUUqpLwwWSaPxCVqRaDS+Yw5wLzAVQESGOB3boZQ6YYhUGo2X0RUSNRofYFuNlACt6znlIqXUbv9JpNH4Dq1INBqNRuMROrJdo9FoNB6hFYlGo9FoPEIrEo1Go9F4hFYkGo1Go/EIrUg0Go1G4xFakWg0Go3GI7Qi0Wg0Go1HaEWi0Wg0Go/4/0BtaWO6z3EDAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.xlim(0,25)\n",
    "plt.ylim(0,80)\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "plt.xlabel(r\"$z$\",fontsize=16)\n",
    "plt.ylabel(r\"$\\chi(z)/\\chi_b$\",fontsize=16)\n",
    "plt.text(0.4, 76, '(a)',fontsize=12)\n",
    "plt.plot(x200, y200,'x',label=r\"$\\Delta z=0.125\\sigma$\")\n",
    "plt.plot(x100, y100,'+',label=r\"$\\Delta z=0.25\\sigma$\")\n",
    "plt.plot(x50, y50,'o',label=r\"$\\Delta z=0.5\\sigma$\")\n",
    "plt.plot(x200, np.ones_like(x200),'r--')\n",
    "plt.legend(loc=\"upper center\")\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/ljslit10_compress_bins.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "id": "e887c8d0-c1a3-41be-94e9-3c3ee6eec224",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.ylim(0,10)\n",
    "plt.xlim(0,25)\n",
    "plt.xlabel(r\"$z$\",fontsize=16)\n",
    "plt.ylabel(r\"$(k_BT\\rho_B)^{-1}{\\cal F}(z)$\",fontsize=16)\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "y50fluct=data50[:, 2]/(kB*T*den)\n",
    "y100fluct=data100[:, 2]/(kB*T*den)\n",
    "y200fluct=data200[:, 2]/(kB*T*den)\n",
    "plt.text(0.4, 9.5, '(b)',fontsize=12)\n",
    "plt.plot(x100, np.ones_like(x100)*chib,'r--')\n",
    "plt.plot(x200, y200fluct,marker=\"x\",label=r\"$\\Delta z=0.125\\sigma$\")\n",
    "plt.plot(x100, y100fluct,marker=\"+\",label=r\"$\\Delta z=0.25\\sigma$\")\n",
    "plt.plot(x50, y50fluct,'o',label=r\"$\\Delta z=0.5\\sigma$\")\n",
    "plt.legend(loc=\"upper center\")\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/ljslit10_fluct_bins.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "4de49d06-c3de-425b-9bf2-4280ddad40d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "denRs3 = np.loadtxt(\"PaperData/ljsphere10Rs3_density_bins200.txt\")\n",
    "xRs3 = denRs3[:, 0]+25/(2*200.)\n",
    "yRs3 = denRs3[:, 1]/den\n",
    "denRs5 = np.loadtxt(\"PaperData/ljsphere10Rs5_density_bins200.txt\")\n",
    "xRs5 = denRs5[:, 0]+25/(2*200.)\n",
    "yRs5 = denRs5[:, 1]/den"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "id": "62b1fbf8-2b4b-4de2-a065-7ad4eb29860f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlim(0,12.5)\n",
    "plt.xticks(np.arange(0, 12.5+1, 2.5))\n",
    "plt.ylim(0,1.2)\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "plt.xlabel(r\"$r$\",fontsize=16)\n",
    "plt.ylabel(r\"$\\langle\\rho(r)\\rangle/\\rho_b$\",fontsize=16)\n",
    "plt.plot(xRs3, yRs3,'+',label=r\"$R_s=3\\sigma$\")\n",
    "plt.plot(xRs5, yRs5,'x',label=r\"$R_s=5\\sigma$\")\n",
    "plt.plot(xRs3, np.ones_like(xRs3),'r--')\n",
    "plt.legend(loc=\"center right\")\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/ljsph_density_Rs.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "id": "ae1a63d4-8c23-40b8-9795-cfcabe3c5087",
   "metadata": {},
   "outputs": [],
   "source": [
    "sphereRs3_200 = np.loadtxt(\"PaperData/ljsphere10Rs3_compress_bins200.txt\")\n",
    "xRs3 = sphereRs3_200[:, 0]+25/(2*200.)\n",
    "yRs3 = sphereRs3_200[:, 1]/(chib*(den**2))\n",
    "sphereRs5_200 = np.loadtxt(\"PaperData/ljsphere10Rs5_compress_bins200.txt\")\n",
    "xRs5 = sphereRs5_200[:, 0]+25/(2*200.)\n",
    "yRs5 = sphereRs5_200[:, 1]/(chib*(den**2))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "id": "b7482d0f-c2f9-4c71-bc15-0bb25a727476",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlim(0,12.5)\n",
    "plt.xticks(np.arange(0, 12.5+1, 2.5))\n",
    "plt.ylim(0,8)\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "plt.xlabel(r\"$r$\",fontsize=16)\n",
    "plt.ylabel(r\"$\\chi(r)/\\chi_b$\",fontsize=16)\n",
    "plt.text(0.3, 7.5, '(a)',fontsize=12)\n",
    "plt.plot(xRs3, yRs3,marker='+',label=r\"$R_s=3\\sigma$\")\n",
    "plt.plot(xRs5, yRs5,marker='x',label=r\"$R_s=5\\sigma$\")\n",
    "plt.plot(xRs5, np.ones_like(xRs5),'r--')\n",
    "plt.legend(loc=\"upper right\")\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/ljsph10Rs_compress_bins.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "id": "15604687-ddec-4474-b793-7989e07c09d7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.ylim(0,2.0)\n",
    "plt.xlim(0,12.5)\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "plt.xticks(np.arange(0, 12.5+1, 2.5))\n",
    "plt.xlabel(r\"$r$\",fontsize=16)\n",
    "plt.ylabel(r\"$(k_BT\\rho_B)^{-1}{\\cal F}(r)$\",fontsize=16)\n",
    "yRs3fluct=sphereRs3_200[:, 2]/(kB*T*den)\n",
    "yRs5fluct=sphereRs5_200[:, 2]/(kB*T*den)\n",
    "plt.text(0.3, 1.88, '(b)',fontsize=12)\n",
    "plt.plot(xRs3, np.ones_like(xRs3)*chib,'r--')\n",
    "plt.plot(xRs3, yRs3fluct,marker=\"+\",label=r\"$R_s=3\\sigma$\")\n",
    "plt.plot(xRs5, yRs5fluct,marker=\"x\",label=r\"$R_s=5\\sigma$\")\n",
    "plt.legend(loc=\"upper right\")\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/ljsph10Rs_fluct_bins.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "id": "754a6c30-19c0-4457-a8dc-98a227bfcc6f",
   "metadata": {},
   "outputs": [],
   "source": [
    "sphereRs5_200 = np.loadtxt(\"PaperData/ljsphere10Rs5_compress_bins200.txt\")\n",
    "xRs5_200 = sphereRs5_200[:, 0]+25/(2*200.)\n",
    "yRs5_200 = sphereRs5_200[:, 1]/(chib*(den**2))\n",
    "yRs5fluct200=sphereRs5_200[:, 2]/(kB*T*den)\n",
    "sphereRs5_100 = np.loadtxt(\"PaperData/ljsphere10Rs5_compress_bins100.txt\")\n",
    "xRs5_100 = sphereRs5_100[:, 0]+25/(2*100.)\n",
    "yRs5_100 = sphereRs5_100[:, 1]/(chib*(den**2))\n",
    "yRs5fluct100=sphereRs5_100[:, 2]/(kB*T*den)\n",
    "sphereRs5_50 = np.loadtxt(\"PaperData/ljsphere10Rs5_compress_bins50.txt\")\n",
    "xRs5_50 = sphereRs5_50[:, 0]+25/(2*50.)\n",
    "yRs5_50 = sphereRs5_50[:, 1]/(chib*(den**2))\n",
    "yRs5fluct50=sphereRs5_50[:, 2]/(kB*T*den)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "id": "7fb2df1b-1b04-4f29-a4c4-245b4e7cc30a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAETCAYAAAAYm1C6AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABASElEQVR4nO3dd3zV9fX48de5NzeDsCEQliYICIKIGMGBcYJKtK0DUdzS4ig1YP222DrixtYW4k/rblFUVCziCKBoRUQQDIgDR1RAGYkECCvJTe54//743ISMm5Cb9bn35jwfj/vgjvfnk3Mv995z31uMMSillFKhctgdgFJKqcikCUQppVSjaAJRSinVKJpAlFJKNYomEKWUUo2iCUQppVSjaAJRSinVKLYnEBFJEZFFIlIkIgUi8qiIxNgdl1JKqfrZnkCAfwE7gF7ACOBU4CY7A1JKKXVo4ZBAUoFXjTFuY0wBsAQYanNMSimlDiEcmoqygUtFZBnQBTgXuKNmIRGZAkwBSExMPG7w4MGtGaNSSkW8tWvX7jTGJDXX+cTutbBEZAjwAnAM4ASeA6419QSWlpZmcnNzWylCpZSKDiKy1hiT1lzns7UJS0QcwDvAAiAR6I5VC3moOc5/2223MXv27AaVvfDCC1myZElz/FmllGoTbK2BiEh3oBDobIzZG7jvN8B9xphhdR3XkBpIYWEhI0aM4IcffiAhIeGQsaxZs4Ybb7yRtWvXhvIUlFIqYkRVDcQYsxPYBNwoIjEi0hm4Gvi8qeeeM2cO48ePb1DyABg1ahT79u1Dm8aUUqphwqET/UJgNvBnwAd8AExv6kkXL17MddddV3m7qKiIK6+8ktWrV+P1ejn55JN54okn6Nu3b2WZ0047jZycHNLSmi1BK9UmeTwetm7ditvttjuUNik+Pp6+ffvicrla9O/YnkCMMeuB05r7vF9++SVHHnlk5W2/38+1117Lq6++is/n47rrrmPq1KksXLiwssyQIUNYsWJFc4eiVJuzdetWOnToQEpKCiJidzhtijGGXbt2sXXrVlJTU1v0b4XDPJAWsWfPHjp06FB5u1u3blx00UW0a9eODh068Ne//pUPP/yw2jEdOnRgz549rRypUtHH7XbTrVs3TR42EBG6devWKrU/22sgLaVLly7s37+/8nZJSQnTp09nyZIlFBUVAbB//358Ph9Op7PydufOne0IV6moo8nDPq312kdtDWT48OHk5eVV3v7HP/7Bd999x+rVq9m3bx/Lly8HrOpehW+++YZjjjmm1WNVSqlIFLUJZPz48dWaqPbv309CQgKdO3dm9+7d3H333bWO+fDDDzn33HNbM0yllIpYUZtArrrqKhYtWkRpaSkA06ZNo7S0lO7du3PCCSdwzjnnVCv/6aefkpiYyKhRo+wIVymlIk7UJpDu3btz1VVX8eSTTwLQu3dvli1bxoEDB8jLy+P666/HGENMjNUNNHPmTO6//347Q1ZKtYDXX38dEeHbb79t1vMuWbKEI488kgEDBjBz5sygZa677jp69OjBsGHV50Vv2bKF008/nSFDhjB06FCys7MrH0tJSeHoo49mxIgR4T+lwBgTcZfjjjvOKKXC19dff92o4/757nfNHIkxEyZMMGlpaeauu+4K+rjX6w35nF6v1/Tv39/8+OOPpqyszAwfPtxs2LChVrkPP/zQrF271gwdOrTa/du3bzdr1641xhizb98+M3DgwMrjDz/8cFNYWBhyTDUF+z8Ack0zfhdHbQ1EKRV5st//vlnPd+DAAT788EOeffZZ5s2bV3n/hAkTuOWWWzj99NN58MEHQz7vmjVrGDBgAP379yc2NpZLL72UN954o1a59PR0unbtWuv+Xr16MXLkSMCaPjBkyBC2bdtW79/8/PPPSU9P56ijjsLhcCAi3HXXXSHH3pyidhivUio83P3WBr7evq/B5Sc+ueqQZY7q3ZG7zj/0tkELFy7krLPOYvjw4SQmJrJu3TpGjhzJl19+yZAhQ/jggw+qlT/llFOqDf+v8PDDD3PWWWdV3t62bRv9+vWrvN23b19Wr159yHiC2bx5M5999hmjR48GrCG448aNQ0S4/vrrmTJlCm63m4kTJ/L8888zatQo7rjjDtxuN1lZWY36m81FE4hSylZbi0rYtufgpLfVm3YD0KdzPH27tGvSuefNm8eUKVMAuOSSS5g3bx5HHXUUu3fv5s4776xV/qOPPmrQeU2QRWgbM/fiwIEDXHTRRcyePZuOHTsC8PHHH9O7d2927NjB2LFjGTx4MPv27WPkyJGVg3yGDx/OkiVLbJ9rowlEKdWiGlJTqJAyI4fNMzOa5e/u2rWLNWvWsGDBAgAmTpzIqaeeyqWXXsro0aMrB9BU1dAaSN++fdmyZUvl7a1bt9K7d++Q4vN4PFx00UVcfvnlXHjhhZX3V5ynR48eXHDBBaxZswav18vRRx9dWaaiJmU3TSBKqaj02muvMX78eOLi4gBITU0lOTmZRYsWMXz48KDHNLQGcvzxx/P999+zadMm+vTpw8svv8xLL73U4NiMMUyePJkhQ4Zwyy23VN5fXFyM3++nQ4cOFBcX8+6773LnnXeyZcsW/ve//wGQl5fHggULWLlyZYP/XkvRBKKUChuZZw5stnPNmzePL774gpSUlMr7du3axdChQ2vNAwtVTEwMjz76KGeffXbl4qxDh1o1rfHjx/PMM8/Qu3dvLrvsMpYtW8bOnTvp27cvd999N5MnT+bjjz9m7ty5lcN1AR544AEGDx7MBRdcAIDX62XSpEmcc845HDhwgDfffJNhw4bRvXt35s2bR7du3Zr0HJqD7VvaNoZuaatUePvmm28YMmSI3WG0acH+D6JqQymllFKRSxOIUk2xYjbz59do+960HFbMtiUcpVqTJhClmqLPSM746k9W0gDr3/nXQB/7R8go1dJs7UQXkQM17koA/mWM+YMd8SgVCmMM1y2Lx++5gedeugSO/x2sfxEmzIHUdLvDU6rF2ZpAjDHtK66LSCLwCzDfvoiUaphZS/Mql92Y4twKnlJY+Qif9J3MCZo8VBsRTk1YFwM7gIYNxFbKRtPHDmJiWj86xfq5IeZNAHwJ3Rhe8N+DzVlKRblwSiBXA8+bSBxXrNqc4jIvb3+xneykt+gqxeSawThLd5FVMsHqA9EkotqAsEggInIYcCrwXD1lpohIrojkFhYWtl5wSgWR80U+peUeTj7wLrvjD2PHuc/iMU76O/KtPpBt6+wOUakWFxYJBLgKWGGM2VRXAWPMU8aYNGNMWlJSUiuGplRts97L46rOX+AqK2Ll4Tdy08KfWO4fzq+dK0l9ci8pbw9k1tI8u8NU2LehVNRsGlWPcEogddY+lAonP+zYT/7eUn7vegu69ue8idezeWYGyWOuopfs5oUzPWyemcH0sYPsDjUyrJhdu8mvGefSzJs3j7S0NF5++eWgj/t8vpDP6fP5+P3vf8/ixYv5+uuvmTdvHl9//XW1MjExMfzjH//gm2++4ZNPPuGxxx6rVuaDDz5g/fr1RPKqGrYnEBE5CeiDjr5SEeLV3K2c5NhA0v5v4ORMcDgBGHLaRP7brhO3/Xwvw58bzrjXxpGzMcfmaCNAn5HV+42acS6NnRtKRcumUfUJh8UUrwYWGGNqr6GsVBipOnR3rutNfjGdOWV+Z27cncf0sYNYvG0ZD/ToTLl4AcgvzidrZRYAGf2bZ4nyiLR4BhR8WX+ZDr1g7gXWv/vzIWkwLHvIugSTfDScG3wf8qrCZUOpSN40qj62JxBjzPV2x6BUQ0wfO4iJx/fj+oee4RTnVzD2HvJO/k3l49nrsimX6oMI3T432euy23YCaYj4zlby2LsFOvWzbjeDcNhQKtI3jaqP7QlEqUiyetMuboh5k32mHR2Pu7baYwXFBUGPqev+NqMBNYXKZqv0P0Hus3Dan5s8mz8cNpSKhk2j6qMJRKmGWDEb+ozkh6/38Ufnp3za52pG56+3huuOmQZAcmIy+cX5tQ71lXdi1tI87VSvS0XyqFgCJvWU6rcbye4NpaJl06j6aAJR0S3wxV/ti2jT8mpf/A0S6Ogd407BJzGMPvnMg19yAZkjM8lamYXbd3B/73hnPFlnziCjvyaPOm1bVz1ZpKYfnEvThARi94ZSGzdujIpNo+qjG0qp6Fbz1+2m5ZS8eCXtLp8b8pfTnpXP0emdm9nZcQhJvh1BfyHnbMwhe102BQfy6eIVbj7lPi468lfN9nQihW4oZb/W2FBKayAqugV+zZa+eAUJ/Y7B5H/JRc5z8a29j4LlBSQnJpM5MvPQndzG4F07lzJirOG76X8KmoAy+meQsf17CjZ+QfLW/7Jif2CkTmNqPUqFOdvngSjV4lLT+aq8J2xaztuOcn5JXkl+cT4GUznUNmdjTtDJazkbcxj32jiGPz+cSQnbyGmfiP+U/7M6euta76rPSHpufx+A0nWv6B4hKmppAlFRa9bSPErKvSx681WOlR8oMJ15pGsnPI4gQ23XPFTrSz5nYw5ZK7MCyQbyXTHcm9SNxanHWs1XdS2amJqOTJyLFydp219qlg5hpcKRJhAVlbbsLiH7/e+ZnPVPTlw7nRjx8x/vuRQEGboJUODeXfklX7GGVfa67God4gA+8ZK9Lrt6R28wqenkdx1FF/ZSPPDXmjxUVNIEoqKOMYbz/t8KACb23ol72GUA3HbzH0iM6R70mB5eP3SwxuZXzDY/5LyO1PS6+zQ2Laf3AWvdo9gNr+jy7ioqaQJRUWXW0jxSb1vE3lIPANO2nsr6L9az3XSFHkdxx0m34pS4ase4/ELm7j2U/2sM77x5cMG95HY9g/6N5MTk+oMI9HnIJXMoJY6v40dS8uKVmkRU1NEEoqLK9LGD+PD/Tqu8vfn+cZyb8C27ktNBhIz+Gdw/5m56xXVBjMHlSWRf/iW8u+caHL4yxq69nttj5pIyI4fBP8YR7/dXO7/xu9iYl17/Uu2BeQ2OAWewLWEwzgMFTC75ve4RoqKODuNVUWd3cfnBGz9/AuX7Ofq0CZV3VQy1nZ/fgwkTJgGQMiOHmRNOJv6d/+O3+xdzpPzMSWXfMWvHESzpdoBfYpz4PZ3525kzDj3kt0qzlrfXSAb+OJe1/kEw5jfN+CyVsp/WQFTUqUgglx7fD35YCg4X9D+1eqEx0yqTR4XEYRk4p3/JW77RnOLcQLlfmFyyjTHFf+DTy9dT/GMDkkcVs5bmMevbTsSJl6PkJ1Jm5JAyI0c3mmpldm0oBdGzcVRdNIGoqLMrkEB+f/oA+H4pHH4ixHWo95jMMwdaVxxOXuh7N2/5TiBBPDzvG8uc/MMYfMcSRqd2DSmO6WMH8a8/WSvBHuv4ns0zM3SjqTpUzrdpgX1U7NpQqkI0bBxVF00gKuoUBRJIN18h7PgaBow95DFVv9RfGefh/A7fQ/qfuML5Hpuv78DmmRm8cv2JIcfi7NyHQkd3Rjh+DPnYtqL6fJsakzubyM4NpQ4l0jaPCkb7QFTU2V1cTmyMg4SfrJVNGTiu4QfXWDtr6nsu5jVxIuC2xKMYua95m0+iSbD5Ns21j4rdG0oF2zgKiMjNo4LRBKKizq7icrolxiI/vAedDoOkIxt+cI2VYUed/hsYcEKTVoYtSTqWEfuXc2B3Pu279mrUOaJZS+6jYveGUsE2jkpPT+e9996LuM2jgtEEoqJOUXE5PdoJbFwGwy+BUD6UNSYGWk1bg5o0k9x52CjYCDu+WUn7ky9q9HmiVV37qBxyvs0hhMOGUsE2jkpPT+err76KuM2jggmLPhARuVREvhGRYhH5UUROsTsmFbl2FZdzQkwelB8IrfmqhfQYNBqvceDe9IndoYSlzJGZxDvjq90X74wnc2Rmk87b2A2l1q9fX+tSNXlA9Q2lysvLefnll/nVr6ov219cXFyZjCo2jho2bBgA3bp144svvgAObh516aWXNun52sH2GoiIjAUeAiYCawCt46sm2V1czuj4teCMDYs1qPr17MZ3HEa7HZ/ZHUpYqujnyF6XTUFxCEvsH4LdG0q53e6gG0cBXHbZZRG3eVQwticQ4G7gHmNMxc+zbXYGoyJfUXE5w/yfwuEnQ2yi3eEQ43SwKW4IZ+z/EPx+cIRFxT+sZPTPaHLCqGnZsmXNer6axo8fz/jx42vdv2jRosrrn3/+edBj27dvz1tvvdVisbUWW9/JIuIE0oAkEflBRLaKyKMikhCk7BQRyRWR3MLCwtYPVkWEMq+PjmX59HBvgoGHHr7bWoq6DKedKYGdOolQRQ+7fwr1BFzAxcApwAjgWOD2mgWNMU8ZY9KMMWlJSUmtGqSKECtmU/ztB5zmDPzqGzgu6CZRdjB9jgeg7KfaQz2VilR2J5DSwL//zxiTb4zZCfwTqF0vVOpQ+oyk49u/4wLHR5S06wv7tofNToDdU45in2lH8Y9tpyM92FBX1Tpa67W3NYEYY4qArYC+01TTpabz7Yn/4DjH9/gTusBr14bNToADe3Zkvf8IHNvX2h1Kq4iPj2fXrl2aRGxgjGHXrl3Ex8cfunAThUMn+n+AP4jIEsADTAPetjUiFbF2mfaIQPtdX0L6n8IieQAc3i2RJQxkzL6FUF4cFp37Lalv375s3boV7a+0R3x8PH379m3xvxMOCeReoDuQB7iBV4H7bY1IRayE7VYTkfuoCcTnPgupp4RFEomNcVDQfiiO0gWw/TNIGWN3SC3K5XKRmppqdxiqhdndB4IxxmOMuckY09kYk2yMudkY4z70kUrVsGk5x/z4BACuE6ZYzVfzrwmbnQDLkgN9MVujb1VW1TbZnkCUajbb1vFRd2s2rzM2wap5TJgTNjsB9u7Vh83+nvi2fGp3KEo1C00gKnqMmcZWeljXXe2sf1PTa61vZZcBPTvwmRmAXxOIihKaQFRUKXOXWFdiWn4ESkPNWppHyowcbp73Gev9A3CV/MIJM57XnQlVxNMEoqKKryyQQFy1FjOwzfSxg6zdCM/7Hp+xVgZedWVHa6XfMJnoqFRjaAJRUcVXHn4JpFKfkdzi+i/lxsmu71Ye3LwqDCY6KtUYmkBU1PD7DcYTWNwgjJqwKqWms3jITARwfbuw2s6HSkUiTSAqauxze4gzZXgd8aFtItWKLr/0CjbHHUmn8l8wIy7X5KEimiYQFTV2FZcTTzl+Z5zdodRt03IO91s72ZV98kzYzFFRqjE0gaioUVRcTjweTDg2X0Fln4fn4ufZbrrxladvWE10VCpUmkBU1NhVXE6ClB2cAxJutq2DCXNIHHwGX3c6jaMdm/D96rGwmeioVKg0gaiosTvQhOWIDcMRWABjpjHrh2RSZuTweOEw4sTD9Oc/IuXtgTonREWkcFhMUalmsbu4nD6UW8uYhKnpYwcxfewgSsrG8ssD2Vyf9CWPTH/A7rCUahStgaiosbu4nESHB0dsmDZhVdEuLpZ/JhzJtA4/MPy54Yx7bRw5G3PsDkupkGgNREWNigQSlpMIa8jZmMM7yYX4JAYw5Bfnk7UyC4CM/hm2xqZUQ2kNREWN3cXlxJqy8JxEWEP2umx84q12n9vnJntdtk0RKRU6TSAqauwuLsflD+NRWFUUFBeEdL9S4UgTiIoaRSXlxEs5uMK/BpKcmBzS/UqFI9sTiIgsExG3iBwIXL6zOyYVWSqWS99aVEo85Ty7+hdSZuSE9dDYzJGZxDurJ7p4ZzyZIzNtikip0IVLJ/pUY8wzdgehIlPF0NiR9y4l3lvO5NOGMPms8O6Irugoz16XTf6BfJK9Pm4aNUM70FVEsb0GolRzMd5yXOKLiFFYAHk/DiQvN5MReZNYunUbi+Z+FfY1J6WqCpcE8qCI7BSRj0XktGAFRGSKiOSKSG5hYWHrRqcigsPvtq5ESAKp2Gjq6TunU2TaMzV5A5tnZlgbTSkVAcIhgfwZ6A/0AZ4C3hKRI2oWMsY8ZYxJM8akJSUltXaMKgLE+MoCV8K/E72q+NwnWO8/giN2f4TxBJKg7lSoIoDtCcQYs9oYs98YU2aMeQ74GBhvd1wqshhjcJly60aE1EAq9RnJ6JjvaU8JBeuX6E6FKmI0uRNdRNoBk4GeQC7whjHGNOGUBgjP3YBU2PL4DPEEaiCRlkBS0yn+9bPEv34ZcR/cDezVnQpVRGiOGsh84CzAA9wIfCoiDWpjEpHOInK2iMSLSIyIXA6kA+80Q1yqDfH6/cQTqIHERFgCAZJGjOfrmMF0LdkIR47X5KEiQnMM4z3CGDO44oaIXAI8CVzYgGNdwH3AYMAHfAv8xhijc0FUSDxeczCBRMBEwlo2Lae/5FNs4mj3+Tzk6AnQ/1S7o1KqXs1RA8kTkcpPrDHmVaBBw0iMMYXGmOONMR2MMZ2NMScYY5Y2Q0yqjfH4/SRIRQIJ/6VMqgn0eWw+41/c7b0K8Xvh5Um6U6EKe41OICJSJCLvAfuxRk4NCdx/BKAL+qhW5fVVqYFE2Cisip0KB44ezzuuM/nSn2I9h58/0TkhKqw1pQbSD7gX+AzYDeSIyD6sZqgvmyE2pRrM4/OTQITWQMZMg9R0XE4HYwb15B7PVVCyE5/PS/b739sdnVJ1anQfiDHmAPBh4AKAiHQDRgFpTQ9NqYbz+PzESeT2gcxamlclWQzmLd8JnPXhLHrzsK1xKVWfkGogIpItIq66HjfG7DLGLDbG3Nv00JRqOK/fRPQorIpZ6ZtnWmthPeiZhGCY4ZpHyowcXeJEhaVQm7CuAz4WkdSWCEapxir3+kmI1HkgQayceTVy2An8yrmKC7r9zDf3nGM9oDPUVRgJNYGkAfHAOhG5uK5CIjJCRN5sUmRKhcCqgXisGxGeQDLPHAhA3Ck34zPC1P2zufuNL1nzwUKdoa7CSkgJJDA/YxTwGvCqiDwqIrFVy4hIHHANcEpzBanUoXh9fuKlHL/DBQ6n3eE0SeViioPGkdv3ao5wFHDGF7fwqOsRnaGuwkrIo7CMMW5jzO+Ay4GrgFUi8gcReVZEPgP2ATcDLzdvqErVrdxnNWH5nZHXgV6flYffRKHpyDjnWl7wnUXKk/u1P0SFjZBGYQVGWV0LHAccCyQG/h2BNR/kVawVdT81xuQ2a6RK1cPrM8RRjj/S5oAcwvSBv0CuH8rhWucSzjlvAkeeoJtOqfAQag3kVeBB4DDgXaxFFI8FngY6Yi1H8qwmD9XavH4/8eLBROAIrDpVrMo74Tn87ZL43t+Hvktv0hnqKmyEmkBOBG4yxpxsjLnZGDPHGPO5MeYG4DJgErBaRAY0e6RK1aPca0igDBNNNZDADHUGnoXj+Mkc5/yBB3xX4N2y1u7IlAJCTyB3UsdKucaYVzg4gXCtiFzalMCUCkXlarzRVAMJzFAHIO06/A4XA715vN/tMlvDUqrCIROIiJxYcd0Y87Ax5ue6yhpjvgdOAOYBLzZLhEo1gNdnSJByTIQP4a1Th57kDErnxZQN3PrpWE544XRyNubYHZVq4xpSA1khIvki8qSInFPfTHSAwM6CN2A1ZynVKsp9FTWQKGrCqiJnYw73eH6iwOUEgWLfTrJWZmkSUbZqSALpA9wDHA4sBHaKyCsicqmIdKzroECTllKtomIUlkRpDSR7XTZuf3m1+9w+N9nrsm2KSKkGJBBjTIEx5nFjzDlAEnAD1razTwA7ROQdEblBRHq3cKxK1cnrD6zGGxudCaSgOPgOCdsP5OucEGWbUGei7zfGzDPGXIqVTC4ANgF3AFtEZLWIzGiBOJWqV7nXmonuiNIaSHJictD7e7fvdXDmulKtrNH7gRhjPIGVd28wxvQBxgDLsGanh0xEBoqIW0ReaGxMqu2qWI03WpuwMkdmEl9jln2suMgcmWnd0EUWlQ2aY0tbAIwxq4wxfzbGHNXIUzwGfNpc8ai2xRvYUMoRG2GbSTVQRv8Msk7KoldiLwTo5fEydW88Gf0zDk441EUWVSsLdSmTE4BzsIbq9gYSgJ3Ad1gbSy00xhSFGkRgzsgeYCWgkxBVyMq9PuLEg4nSPhCwkkhGf2sZk09mnsdo90ew+Db48hVdZFHZokE1EBG5WkS+xPqCnwa0A74HVgNFwGjgGWCbiMwJZb+QwEiue4A/HqLcFBHJFZHcwsLChp5etRHiKbX+jbTtbBtp44hbEYDV/4K0yZo8lC0OWQMRkc+BHsDzWP0b640xJki5TsB5WKv0bhCRaxs4lPderPWztohInYWMMU9hLdRIWlparb+v2jiv2/o3SvtAajqpuxuPceCN60JC7rOQeoomEdXqGlID+Q+QGujf+CxY8gAwxuw1xrxojBmPtWbWnkOdWERGAGcBsxoeslK1mUANJFonElazaTmH/+8mFjjGkVC+C8beZ/WB6CKLqpU1ZB7IbGOMW0RiRCRDRLo04JjPjTFB18yq4TQgBfhZRAqAW4GLRGRdA45VqpLDG0ggbaEJa9s6ZMIcvj5iCj4crFq71uoD2aYfG9W6GtyJbozxisjrWM1U7zbT33+K6htP3YqVUG5spvOrNkIqm7DaQA1kzDQARuzZyiffDaHXz29DysPahKVaXajDeH8A2jfXHzfGlARmuhcYYwqAA4DbGKO95Co0FTWQaFqN9xDGDEjiTf9J9HcUQP56u8NRbVCoCeQR4Gapr7e7CYwxWcaYK1ri3Cq6OdtYJ/qspXkcf/97LPEdT7lx8tS//q5b3apWF2oCGYU1T+M9ETm2BeJRqlEcvjbUhAVMHzuIzTMzOG/0USz3D+d3Xdez+YFzdVkT1apCTSDHYa2BdTqQKyJbRGSBiPxVRM4VkZ7NH6JShya+MutKG2rCAhiV2pU3fSch+7bBz6vsDke1MSHNRDfGHBPYD2QY1l7oFZc/Y/WNGMDZ3EEqdSgxvopRWG0rgRyf0pXb/MfhdcQT89VrkHKy3SGpNiSkBALWIorAZ4ELAIE+kUHAiGaLTKkQOCtqIG0sgfTunECXzl1YH3MiaRsWwrl/A2e9e74p1WyaZTFFY/lON5FSdnG20RoIWM1Y80qOh9LdsHGZ3eGoNqQhe6K/EUqHuYjEi8gtInJD00JTquFi/G2zDwSsZqy3Sobii+sEX75mdziqDWlIDeRn4JPAZlE3i8hIEanW9CUivUXkNyLyLJAPXAfotFjVamL8ZfhxtMnmm1GpXSnHxU9JZ8C3b0PFsi5KtbCGLGXyB+AoYA2QhbVnh1tEdotIvoi4gS3AAmAo1mq9w40xa1oqaKVqcvndlEsctMwUpbB2RFIi0xMW8VV5MpQfgLzAKkK6yZRqYQ3qRDfG/Aj8QUT+iLVQ4mis/UDigV3At8ByY8xPLRWoUvVx+cvwOOJoG7NAqhMRvL1GkL79HkqdHUj46jVo19VaYHHCHLvDU1Es1GG85VgbR33YMuEo1TguU4ZH4uwOwzadhpzJjZuL+I/rb/DtItj8MfP7388EXR9LtaCQRmGJSHZgHohSYaWiBtJWjUrtyir/UN7wnQTGB32P5//WdrI7LBXlQh3Gex3wcSg7DirVGmJNGd42mkBmLc3jV49+zImODZzlXMcu0wFP3nuc6Nhgd2gqyoWaQNKw+j3WicjFdRUSkREi8maTIlMqBLGmHK+z7Q3hhcC6WNd3YF7nJ5jquZmnvOfhEh+Pu2Zz2V/+possqhYTUgIxxnyHtaDia8CrIvKoiMRWLSMiccA1wCnNFaRShxLXhmsggLWZ1IQ5rPIPZcaf78SHgw/8xzBvfCybZ2boIouqRTRmKRM38DsR+R/wJHCiiMzBWsZkJNaQX1fgMaVaRSzl+JxtOIEENpnKPDMP6dibzZ1GU+z5gbO2e9nx3L9JTkwmc2QmGf0z7I1TRZWQEoiIdAOuxVqV91ggMfDvCGA/8CrWLoOfGmNymzVSpeoRTxllzrY4iLe6iprGR4NG8tiOLbhLCwDIL84na2UWgCYR1WxC7QN5FXgQOAxrW9vJWAnkaaAj4AOe1eShWtPbP77N7/o5mdghj3GvjSNnY47dIdnupZJPcTuqf7zdPjfZ67JtikhFo1CbsE4EbjLGPF3j/htE5AOs2scJIjLBGPNDQ04oIi8AZ2LVZgqAvxljngkxLtVG5WzM4e5Vd+N2WV+W+kvbUlDyS/D7iwtaORIVzUKtgdwJvBPsgcBKvGmBm2tF5NIGnvNBIMUY0xH4FXCfiBwXYlyqjcpel427YjfCAP2lDcmJySHdr1RjhDoK62FjzM/1PP49cAIwD3ixgefcYIwpq7gZuBwRSlyq7arrF3Vb/6WdOTKT+Bp9QvHOeDJHZtoUkYpGzbIfSFXGmDJjzA3ApIYeIyL/EpESrDW18oFFQcpMEZFcEcktLCxsvoBVRNNf2sFl9M8g66QsupgExBh6xnUn66SsNt2sp5pfsyeQCqFsLmWMuQnogDV3ZAFQFqTMU8aYNGNMWlJSUvMFqiJa5shM4mrM/9Bf2tbs9N8/BaXf3sxnm7ZywVd9+f1T6IRC1azEGGN3DNWIyBPA18aYR+oqk5aWZnJzdaCXssxd8x/mfvE38l0x9ErspfMdqloxm3XvPE8fZxGdbvuO+LhYa5n3besq546otkNE1hpj0g5dsmFarAbSBDFoH4gKwaldj+fdrduZ0+Um3r34XU0eVfUZyUDHNnqym4/efc1KHvOvgT4j7Y5MRQFbE4iI9BCRS0WkvYg4ReRs4DLgf3bGpSKLv7zEuuLSiYS1pKazdOhD+IEj1j5AyYtXWnuE6DLvqhnYXQMxwI3AVqAIeBiYZox5w9aoVETxlQW2cHW1zcUUD+XCS65hX9dj6M8WlpQN1eShmk3Ia2E1J2NMIXCqnTGoyGc8Vg1ENIEEt2k5nUq3sIeO/MaxEt9Xr+McdoHdUakoYHcNRKkm85dbNRBHrCaQWjYtp+TFK5m090YmlN1OOTH4509m0l8eYuKTq+yOTkU4W2sgSjUHv8dKIBLTzuZIwtC2dbS7fC7zAs1Wf/zLRv4R+wR3dV7C2ZuG2RycinRaA1GRL9CJ7ojTGkgtY6ZV6/P4rz+db3qez8Dizxjj+JLiMi+g80NU42gNREU+r1UDccZqDeRQRqd25YJNF/JR7HIec2Vz+l192UEXAKYPKND5ISokWgNREc+UW4spah/Iob1y/Yl8O/NCki54kI6U8FK7v+PEZ+2frvNDVIg0gajIV1EDidMaSIMdezmPeX/NAP9m/ht7F4+6HuGyPTeQ8uR+bc5SDaYJREU8CSSQGG3CConntNuhTxojHBtZkNiJ7wa+Tccht7F471TdlEs1iCYQFfk8pZSaWGKc+nYOxfQBBVC0iZzUkTyVBB5HEQZTuSmXJhF1KPqJUxHP4XXjJhaXJpCGq1gTa8IcshNd9W9/u2k5rJjd6iGq8KefOBXxxFeRQMTuUCLHtnWVa2LVuymXLr6o6qHDeFXEc3itJqx2WgNpuCpDdZMTk8kvzq9VJFliK2spun6WCkY/cSriOXxllGkNpNEyR2bilOqbcsX5DZm/bOMNOV2Th6qTJhAV8Zw+7QNpioz+Gdw/5m56JfZCEFyeRP5cuJ/xxSWcfeANqxlLqSD0E6cinsPntkZhObQG0lgZ/TN49+J3+SL9UZZu2cqe5Lt5wns+8eKBly/XJKKC0gSiIl6Mz02ZxCKiCaTJtq3jsW63c//XScz2XkSevw+73IZZz8zRCYaqFu1EVxHP6SujXDrZHUZ0GDONO8fAncCSrwq49cUbWBifxfTjE2DsILujU2FGayAq4sX43ZTV6ARWTXfmkB58YY4gp8MlsP4FyHvH7pBUmLF7T/Q4EXlWRH4Skf0i8pmInGtnTCryxPjL8GgCaXYup4NRqV25tfAcvO2S4PUboLToYAGdYNjm2V0DiQG2YG1r2wm4A3hVRFLsDEpFFpffTbkmkBaRfekIPLh4r+dkTOlueO066wGdYKiwf0/0YiCryl1vi8gm4Dhgsx0xqcjj8pfhcWoCaQm9OiVw5pCe/PWnNIp9Y7jox//BvMtgy2qdYKhsr4FUIyI9gUHAhiCPTRGRXBHJLSwsbP3gVHjyeXDiw+OItTuSqHXFCYezq7icGZ4pmM6HwXeL+KZdmiYPFT4JRERcwIvAc8aYb2s+box5yhiTZoxJS0pKav0AVXgK7IfudcTbHEh0mrU0j6v/vQaANMd3FBXtptB0YnDhO/DpszZHp+wWFglERBzAXKAcmGpzOCqSeK3dCD2aQFrE9LGD2Dwzg7zJiTzqeoSHOvyF8WUPMC+xO+M+f5jhzx3NuNfG6dLvbZTt80DEmv31LNATGG+M8dgckookgRqIT/tAWlTsL+uZ6rmZVTtTiOn4GQ8mdQSHF6By/xCAkrV7mdBrh+6r3kaEQw3kcWAIcL4xptTuYFSEqWjCcmoNpEWNmcao03/D5pkZpA5cXpk8Krh9brLXPMQZX/0J+ozUWetthN3zQA4HrgdGAAUiciBwudzOuFQECWxn63NoDaSlTQ/MRP+lpI79Q9y7meq5ma/jRpD9/vetGZqyia0JxBjzkzFGjDHxxpj2VS4v2hmXiiAeqw/E50ywOZC2IzkxOej93byw2j+E8Y98BMCdb3zVmmEpG4RDE5ZSjecpAcCvfSCtJtj+IbF+uLVoF0+6/gEYAJ5f9RMpM3K0OSuKaQJRkS0wCssfo30graVy/5C4LogxuDyJ3HPqTDJSzmWs8zM2j3qzsuwLk0dXNn2p6GP7KCylmiTQie6P0Sas1pTRP4OM7d9Dn5GkPLmfjN9mQOp4Nm7Pp/8Xr3BPzG6e7ngT9+V8zREp3/G9ey4FZUUkx3Uhc9SfyeifYZ1o03Jrf3YdtRWRNIGoyBZIIEZrIK0v8KWfeWagiUqE/n94G+ZkcNXPSzmpbwrnbO7M9qLXMA4fAPllRWR9fAcAGdLh4J7rKiJpE5aKbIEmLKOd6Lap1kTlcMJVb0DycI7Ie5q+PedXJo8Kbr+H7I/vOpg8dEmUiKUJREW2QCe61kDCSEwcjx7+CL+Yzux2+oIWKfC52RQ7CFJOqfdU2gEf3jSBqMgWGMaLS2sg4WTq4P0kJzpJrqNm2N0LqXtWwXPnQdn+oGWMMTqfJMxpAlGRzVuKxzhxxmh3Xtio2CtkwhwyT85C/M5qDztNDFt3XMJL3tMxm1fAP4/inbl/r3x81tI8Nn26mCceuBmwEokKT/qpU5HNU0opcbic+lsobGxbV9m3kQEs/jKfvNLnKSgrIsaTyL4d5+Hddyx/4Th+8Pfl/8zLjPvhPlhaDGOzWPPBQq5yPcJyj5VAUm9bBMDo1K68cv2J9j0vVYsmEBXZPKW4icXlFLsjURVqDMl99Ne/BX4LWLWL6b+1Ot1TZuQQlz6V9GUn8h/XQwz7eBb5q17hws4lnNu9H27nCySWd6Ks8Gz+fu41TH/l88pzzlqap/NLwoD+bFMRzXhLKTWxxDj0rRwJan7pP77sRwrpzK8997HCN5R1CXv4W1J7Sp0HMBgcsXto1/t1bnvnOQC8P34IK2bX7htZMdtqOqtK92xvcfqpUxHNlGsNJFJlnjmQzTMz2Dwzg1GObxnToYDsXv1w1/gxYKQcZ7clnOjYwN7nL+eyReXVHs/ZmMO4rQsY/uFNjHs53dqbpMqe7TqSq+VoAlERzV+ZQPStHGkqayOblvOo6xGYMIcCnztoWaeriH+7/s5K31GV96XMyGHAA/dxx0e3k19WhBGxJiou/zM5b15X2Q9TtbaiyaR56adORTZPCW5iidEEErm2reN/w/4Gqel1rvSb7PURRznnx6zmxbiZ3BUzh3vS3PTvuxAPNfYmESG7fRx06sf3v1hDhFf+uJPSct/BZFJPk1fVJNNaCSdSE5t+6lREMx43bqNNWBFtzDQmTJgEWCv9xtfYHCzeb8jsOYYyV0dIm4x0PoxrY97lqq+uo8AfvMZS4BR2Z5/M72dbO0NMeno1Q+5cQkzHzzj9lbMY/uOzjP3fjeR88rB1QEWTV9Em1nywsPI82e9/D29lwpuZ1f9AY/pX6klaTZ7v0sCE2Nw0gajI5tUmrGiS0T+DrJOy6JXYCwF6+fxkDbmGjPOfJuHyF+HrhcivHmF9zwsBaO+NDXqeOG8CnSnh7bi/coXjXQBiOn5GfK8F7HT/ggEKYhxkfTOHnDmnwcuXQ8Y/+azTmTzqeoSZjz/FObOXc6JjA3y1ADYsOPgFvWk5JS9eCUWbqn1p52zMYdzL6Qx/7mhOeOH02vvE9xlpJanAMfPnv4Tvlav56xpX01+4Gueu2gfUkpMxJRIn6aSlpZnc3Fy7w1BhwDPrGHJ298bz66eYkNbP7nBUc1ox2/pirLpW1qbl8OV/KfliIU+7T6dnxw95IKlTtfW2jN+FO/9C/tTRxW/3PoKUH0DOvpdx298mvzi/1p/p5fHy7tbtABSaTmz3d2OQYyvfmH781H4Hs7t2ZXeMoZfXS2ZZDOOLdvC0+wymnH8GpUvvJeHyF8gx+8n6+A7cfk/leeOd8WSdlEXejwMP9vf8+CG8egUcM5GXv/ovf+vaE09MMS7vwfkxo1O78so4T/BVimu8JrOW5jF9QIFVttsRsPBGGD6RnB/fJLtHL/LLivCXd2bm6X/m/AHnISJrjTFpzfHfA2GQQERkKnANcDQwzxhzzaGO0QSiKnj/fiSv7R1M/EX/4jfH9rE7HNXSqsxyJzUdNi3n5flX8+/D+rHdXYTxdKas8Gy8+44FIIki3mp3D8n+Xxie0g8jQZo6DXy6ZTeLJZ04fykp3o0c5dxKTrs4srp3rTYqLN7v5/bCPfy65MDB48XBuMP6ke+o/V3aydWDrV/cwuZrnbB2DhR+C0WbyElsx13du1HmOBiP+J3cOOwvLH99M/MSZ8Hpf4WTplY+fudLf+UT3zsU+Nwkx3clc9hv2TjvPf6QsATaJcG+rQDkJLbjzu7dKa9SKa9Iqj/988kDnp1bOjTqtQ8iHCYSbgfuA84GdEEjFRIJNGF10CastqHKLHcAUtN5Y8+NvHtSLClvW8OCwRqhVXGdkvHw1Kkke73ku2p/5XWK7cF97W9k+p4HyB/7OPcu+oZ57Z8gu1cSbl9JtbJuh4P/17UT7++5ilLiOVK2cGnCJxSIH6idnPaW7+Bx1z8x83IR4Gfn4XQ18TzUJYmyGgnHOHy8+vm9LHIVQOrpsOxBa7XpPiPJ+eI5FpflWsmsYrTZpw+R1Xk3PrcDR4+jmLd7IJMS15LdvQvlNc4tDg+9Uz9gc7k7+MJjjWT7p84Ys8AYsxDYZXcsKvKI142bOGK0E71tGDOt1vLvo07/DYyZRuaZA4Mf88tXUF5MZs8xxPtrfLGaWHZvOZMXfjmcNwfez7Dd7/Fsu8cCQ4pLg58uxsldrrkcIIG1ZhAJnj0k1tEX08vr5RxHLh/5hvGX8utI9O7meu+tFMUEb/nZFWNw4YG8d6D8APzvXph7Adm71tSaH+N2OHigSzIDi59m0tfHc7Yzl+ykrKA1IYCish10TIzrFfxFapxwqIE0zmmn1b7vkkvgppugpATGj6/9+DXXWJedO+Hii2s/fuONMHEibNkCV15Z+/E//hHOPx+++w6uv77247ffDmedBevXw7RptR9/4AE46SRYuRL+8pfaj8+eDSNGwHvvwX331X78ySfhyCPhrbfgH/+o/fjcudCvH7zyCjz+eO3HX3sNuneHOXOsS02LFkG7dvCvf8Grr9Z+fNky69+HH4a3367+WEICLF5sXb/3Xnj//eqPd+sG//2vdf2222DVquqP9+0LL7xgXZ82zXoNqxo0CJ56yro+ZQrk5QEGx2lluHHhevYZ+Oft1uNXXAFbt1Y//sQT4cEHresXXQS7avxeOfNMuMPa6Ihzz4XSGl8e550Ht95qXdf3Xu3HbXzvTU9IgLGLrX6GwHsvs+9JcNrfofN+GPYTTF5ARmo6PHge2Uk/UhATQzt3AlPXJvJw58GUOGHiJZfDHc/T7rvu8N6dJE8Q8tvX/jLuVexgqudm5hU+wa7e5Xxe+mv27OqNq0f1vU/i/YbMoj086zuXp9v9lkme15ladjNF+5NILnZQ0N5f69xJ5Q720p4HDlzF1B/Ws3qYi0tjlpFfx2Kh+2M8jHZ8w3DZyFTPzaz6IZnEIzrjiN1T+9xeg1N2BD1PY9leA2koEZkiIrkikltYWGh3OCocOKwPYKmJw0XtD6Nqu6ZvXWld6VACPx9dWWvJ2Hc0777dji/e9zJxxVnc3u1W9jjjADjqzndIkVuY1f5sADJzE4ivPsWEeJ+DzNwERv28B9xxTPXczHWO8ZQWjaAk/2JcnkQw0K4snqyCPWRs6MgFzhX0P7COWaXjWeUfyreJSWzaOwHxVU8K8Q4Xt6ztzFTPzdze7jleOupwxjrXMt9/Hsm+4O/vGG975sXN5rbfTmKVfyibP/k7f1vpwfirj+yK8xv+WLSL3aZjE1/Z6mzvRK8gIvcBfbUTXTVY8S74e3/u8lzNOdfdxYlHdLM7IhWhqvWZVJGzMYfsddkUFBfQztmNO0669eB+7lRf1LHyHDU6+ufPf4kJm27nwK+eYdic0sq/c/Dc+dX2ip/45CqG/TyXP8a8xmTPrazyD2VIp7coTF5RrdM93hnP6A7X8+jwQbBtXbU+oAEP3Ef/QcspKC4gOa4zmTvyyRh2DSOuuJv128ubrb03cpuwlPJazUy6FpZqKRn9M6oljJqCrghco6N/woRJsKkv7betAw7209R17leuPxFWrIY+r7Hqyf2BpJBhjcIy77PdU0zv9r3IHJl58PjUdDJLD04Y/P3xlzB97O21ktnPJkjzYhPYnkBEJCYQhxNwikg84DXGeOs/UrV5HiuBlBqdSKiaps4O+Maco+bcDbCSSY0v+XpVnuPgZMR7Jt0P3F/nUvZV76u8XiOZ7Ssuqz0RpgnC4VN3O1AKzACuCFy/3daIVGQIJJAyYnUUlmqS5thbpCHnCPXvBEtsIZ2jxqg13/6d20MK4BBsr4EYY7KALJvDUJHIa62DpEuZqGgV7ptm6adORS6PNclLm7CUsod+6lTk8hysgcQ4tAlLqdamCURFrsAorFLitAailA30U6cil6diGK9Lh/EqZQNNICpyVSQQozsSKmUH/dSpyFVZA4nTGohSNtAEoiJXtZno+lZWqrXpp05FLo8bPw48OHUUllI20ASiIpenFK8jnhiHAwm205xSqkVpAlGRy1uKx6FDeJWyi37yVOTyuPE4dB0speyiCURFLk8J5RKvNRClbKKfPBW5vG48onuBKGUXTSAqcnlKKROrE10p1fpsX85dqUbzlFIusbh0CK9SttCfbipyeUsp10mEStlGP3kqcnlKcUucroOllE30k6cil8dNGdqJrpRdbE8gItJVRF4XkWIR+UlEJh3yoAO/MH/+S5U3Zy3NI+eThxn33LEc/dzRjHttHDkbc5i1NA82LYcXLq5WfuobzzDu5XSGP3c0Y54/mZyNOZXn4a1MeDPTuh5w50t/bZ5z11V+bhrDnzuaE144vbL8/Pkv1SrbVp5ng8/tLcVNLIX7y6z7V8w+xBtHKdWcwqET/TGgHOgJjAByRORzY8yGOo9wJXLGV3+CtL6Qms67uf/kpeQVuAOdqfnF+WStzKL7luOY/tm7MOYWznjHKp9j9rN896MYhw+AvWYfWR/fAcCaDzZAhwXW9f19YOyfyPnkYRaVvUFZc5z7syfqLV/s20nWyizY8Q1nfDUbzp5RWbatPM+Qzh1Tjjs+jpT9a2H+EzBhTghvO6VUU4kxxr4/LpIIFAHDjDF5gfvmAtuMMTPqOm7I0SPMiPMn8R/X33Hg47x+Pcl31c6FvTxe3thSiB8nDnzE42Fcv94UBCmb7PHy7pbtuHEBEI8HD85mP3dDygc7d0vEEo7PM5RzJ4iH1f4jGSDb6XbNS5CaXus4pdRBIrLWGJPWbOezOYEcC6w0xiRUue9W4FRjzPk1yk4BpgA4EjoeF9OpBz0poocUsSEuts6/4Xf3rbzekyJ2xhcT7BkL0N2dyC90qSzbUuc+VPlg524rzzPUc/eQInaYLpX3+4r35Pv279xe55NpO7oDO+0OIkzoa3HQkcaYDs11MrubsNoDe2vctxeo9QSNMU8BTwGISG5Zyd5my6KRTERym/MXRSTT1+IgfS0O0tfiIBHJbc7z2d2JfgDoWOO+jsB+G2JRSikVArsTSB4QIyIDq9x3DFB3B7pSSqmwYGsCMcYUAwuAe0QkUUROBn4NzD3EoU+1eHCRQ1+Lg/S1OEhfi4P0tTioWV8LWzvRwZoHAvwbGAvsAmYYY16q/yillFJ2sz2BKKWUikx294EopZSKUJpAlFJKNUpYJpBQ1scSkekiUiAie0Xk3yIS15qxtiQRiRORZwOvwX4R+UxEzq2j7DUi4hORA1Uup7VuxC1LRJaJiLvK8/uunrLR/L44UOPiE5H/V0fZqHtfiMhUEckVkTIRmVPjsTNF5FsRKRGRD0Tk8HrOE/o6fGGmrtdCRE4QkaUisltECkVkvoj0quc8Df5sVRWWCYTq62NdDjwuIkNrFhKRs4EZwJlACtAfuLv1wmxxMcAW4FSgE3AH8KqIpNRRfpUxpn2Vy7LWCbNVTa3y/I4MViDa3xdV/4+xPiOlwPx6Dom298V24D6swTeVRKQ71qjOO4CuQC7wSj3nadD3TJgL+loAXbBGXKUAh2PNrfvPIc51yM9WTWGXQALrY10E3GGMOWCMWQG8CVwZpPjVwLPGmA3GmCLgXuCaVgu2hRljio0xWcaYzcYYvzHmbWATcJzdsYW5qH5f1HAxsAP4yO5AWosxZoExZiHWqM2qLgQ2GGPmG2PcQBZwjIgMrnmOEL9nwlZdr4UxZnHgddhnjCkBHgVObu6/H3YJBBgE+CoWVwz4HAj2y2Bo4LGq5XqKSLcWjM82ItIT6/Wpa6LlsSKyU0TyROQOEbF7qZqW8GDgOX5cT1NMW3pfXA08b+ofTtkW3hdQ4/89MM/sR4J/d4TyPRMN0jn0BO2GfLaqCccE0uD1sYKUrbjebIuFhQsRcQEvAs8ZY74NUmQ5MAzogfXL6jLg/1ovwlbxZ6zmqD5Y1fO3ROSIIOXaxPtCRA7Dat58rp5ibeF9UaEp3x31lY1oIjIcuJP6/98b+tmqJhwTSCjrY9UsW3E9qtbSEhEH1uz8cmBqsDLGmI3GmE2Bpq4vgXuwmjeihjFmtTFmvzGmzBjzHPAxMD5I0TbxvgCuAlYYYzbVVaAtvC+qaMp3R31lI5aIDAAWA5nGmDqbOUP4bFUTjgkklPWxNgQeq1ruF2NMzbbRiCUiAjyL1dF3kTHG08BDDdYq6NGsrucY9e+LgKuov/YRTDS/L6r9vwf6OY4g+HdH1K/DFxiB9h5wrzHmUMtD1dSg90nYJZAQ18d6HpgsIkeJSBfgdmBOqwXbOh4HhgDnG2NK6yokIucG+kgIdBreAbzROiG2PBHpLCJni0i8iMSIyOVY7brvBCke9e8LETkJq7mhvtFXUfm+CPz/xwNOwFnxngBeB4aJyEWBx+8EvgjW5NuEdfjCSl2vhYj0Af4HPGaMeeIQ5wjls1WdMSbsLlhD8BYCxcDPwKTA/YdhVT0Pq1L2FuAXYB/WMLU4u+NvxtfhcKxfAu7A8664XF7ztQAeDrwOxcBGrKYKl93PoRlfiyTgU6wmhj3AJ8DYtvi+CDy/J4G5Qe6P+vcF1ugqU+OSFXjsLOBbrKHNy4CUKsf9BVhc5XbQ75lIutT1WgB3Ba5X/d44EOy1qO+zdaiLroWllFKqUcKuCUsppVRk0ASilFKqUTSBKKWUahRNIEoppRpFE4hSSqlG0QSilFKqUTSBKKWUahRNIEoppRpFE4hSLUQsLrvjUKqlaAJRqpmIyOci8h8RuVFEvgE8wDl2x6VUS9GlTJRqBiISi7Xe0E7gB+CRwO1PTfStAqwUYO25rZRqumGAC2uZ8DONMT6b41GqxWkTllLN49jAv7dq8lBthSYQpZrHscB2Y0yu3YEo1Vo0gSjVPI7F2lNBqTZDE4hSTRTYs344sNbuWJRqTZpAlGq6gUB7YJ3dgSjVmjSBKNV0FR3omkBUm6LzQJRSSjWK1kCUUko1iiYQpZRSjaIJRCmlVKNoAlFKKdUomkCUUko1iiYQpZRSjaIJRCmlVKNoAlFKKdUo/x9MZTVLrQgUTgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.ylim(0,8.0)\n",
    "plt.xlim(0,12.5)\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "plt.xticks(np.arange(0, 12.5+1, 2.5))\n",
    "plt.xlabel(r\"$r$\",fontsize=16)\n",
    "plt.ylabel(r\"$\\chi(r)/\\chi_b$\",fontsize=16)\n",
    "plt.text(0.3, 7.6, '(a)',fontsize=12)\n",
    "plt.plot(xRs5_200, np.ones_like(xRs5_200)*1,'r--')\n",
    "plt.plot(xRs5_200, yRs5_200,marker=\"+\",label=r\"$\\Delta r=0.125\\sigma$\")\n",
    "plt.plot(xRs5_100, yRs5_100,marker=\"x\",label=r\"$\\Delta r=0.25\\sigma$\")\n",
    "plt.plot(xRs5_50, yRs5_50,'o',label=r\"$\\Delta r=0.5\\sigma$\")\n",
    "plt.legend(loc=\"upper right\")\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/ljsph10Rs5_compress_bins.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "id": "00730e3a-834a-40cf-9b8e-6179a961dbca",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaUAAAETCAYAAACWQRnGAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABF5UlEQVR4nO3deXiTVfbA8e/pAoWCKIssIgIqsgkIdVfADRR0xAH3BUfnhxsjyLgrisuIM6OjzOiozDgjIoKKuNYFdVgUFERkERRQQHZZBVrokvT8/rhJSdOkTdo0SdvzeZ48JO97c3PfkOT03ve+94iqYowxxiSDlEQ3wBhjjPGzoGSMMSZpWFAyxhiTNCwoGWOMSRoWlIwxxiQNC0rGGGOShgUlY4wxSSNpgpKI1BWRF0XkZxHZKyLfish5YcoOFZFvRGSPiGwQkb+ISFrA/pkikiciOb7bivgdiTHGmIpKmqAEpAHrgT5AI2A08LqItA1Rtj4wEmgKnAicBdweVGa4qjbw3Y6pqkYbY4yJnbTyi8SHquYCYwI2vS8ia4BewNqgss8FPNwoIpOAM6q6jcYYY6pW0gSlYCLSHOgALIugeO8Q5caKyOPACuA+VZ0Z5nWGAcMAMjMze3Xs2LHCbTbGmNrmm2++2a6qzWJVnyTj2ncikg58CPykqjeUU/Z3wCNAD1Xd7tt2IrAcKAAuA57x7f+prLqysrJ0wYIFMTgCY4ypHUTkG1XNilV9yXROCQARSQEm4gLK8HLKDgIeB87zByQAVZ2nqntVNV9VJwBzgAFV12pjjDGxkFTDdyIiwItAc2CAqhaWUfZc4F/AQFVdWk7VCkjMGmqMMaZKJFtP6TmgE3CBqu4PV0hEzgQmAYNVdX7QvoNFpL+IZIhImohciTvn9HFVNtwYY0zlJU1PSUSOAG4A8oEtrtMEvm2f484RdVbVdbjp4o2ADwLKfa6q5wHpwKNAR8AL/AAMUlW7VsmYaq6wsJANGzaQl5eX6KbUOhkZGbRu3Zr09PQqfZ2kCUqq+jNlD7E1CCgbdvq3qm4Djo9h00q55557aN68OSNHjmTmzJlcddVVbNiwIWTZUaNG0aFDB2688caqbJIxtcKGDRto2LAhbdu2JeAPUlPFVJUdO3awYcMG2rVrV6WvlTRBqbrYtm0bL7/8Mj/++GNE5e+44w5OOOEErrvuOurUqVPFrTOmZsvLy7OAlAAiQpMmTdi2bVuVv1aynVNKei+99BIDBgygXr16EZVv2bIlHTt25N13363ilhlTO1hASox4ve8WlKL04Ycf0qdPn1LbH3vsMZo2bUrbtm2ZNGlSiX19+/YlOzs7Xk00xphqy4JSlJYuXcoxx5RcSm/Lli1s376djRs3MmHCBIYNG8aKFQfmVXTq1InFixfHu6nGGFPtWFCK0q+//krDhg1LbX/kkUeoW7cuffr0YeDAgbz++uvF+xo2bMivv/4ax1YaY0z1ZEEpSocccgh79+4ttS0zM7P48RFHHMGmTZuKH+/du5eDDz44Xk00xsTBW2+9hYjwww8/xLTejz76iGOOOYajjjqKxx9/PGSZ6667jkMPPZSuXbuW2L5+/XrOOOMMOnXqRJcuXRg3blzxvrZt23LsscfSo0cPsrJitipQzFlQilK3bt1YuXJliW27du0iNze3+PG6deto1apV8ePvv/+e7t27x62NxpiSnvpkZfmFojR58mSysrKYMmVKyP1erzfqOr1eL7fccgsffvghy5cvZ/LkySxfvrxUuWuvvZaPPvqo1Pa0tDSefPJJvv/+e7766iueffbZEs+fMWMGixYtIpnX+LSgFKUBAwYwa9asUtsffPBBCgoK+Pzzz3n//fe5+OKLi/fNmjWL884Lma/QGBMH4z5bFdP6cnJymDVrFi+++CKTJ08u3n7xxRczatQozjjjDMaOHRt1vfPnz+eoo46iffv21KlTh8suu4x33nmnVLnevXvTuHHjUttbtmxJz549AXfaoFOnTmzcuLHM11y8eDG9e/emc+fOpKSkICI8+OCDUbc9Vuw6pShdc8019OjRg/379xdPC2/RogWHHHIIrVq1on79+jz//PP4U2Bs3ryZ5cuXM2jQoAS22pia56H3lrF8056Iy1/6wpfllunc6iAevKBLueXefvttzj77bLp160ZmZiYLFy6kZ8+eLF26lE6dOjFjxowS5U8//fRSw/4ATzzxBGeffXbx440bN3L44YcXP27dujXz5s0rtz2hrF27lm+//ZYTTzwRcFO6+/Xrh4hwww03MGzYMPLy8rj00kt5+eWXOeGEExg9ejR5eXmMGTOmQq8ZCxaUotS0aVOuueYaXnjhBUaOHEnfvn2LV3O47777SpV/4oknuPfee+3CWWPibMOufWz89cByRPPW7ATgsIMzaH1I/UrVPXnyZIYNGwbAJZdcwuTJk+ncuTM7d+7kgQceKFX+888/j6jeUKmEKnJ9UE5ODoMHD+bpp5/moIMOAmDOnDm0atWKrVu3cs4559CxY0f27NlDz549OeGEEwB3euKjjz5K6LVgFpQq4LHHHou47JNPPlmFLTGm9oqkR+PX9u5s1j4+MCavu2PHDubPn8+0adMAuPTSS+nTpw+XXXYZJ554ImlppX9WI+0ptW7dmvXr1xc/3rBhQ4nz05EoLCxk8ODBXHnllfz2t78t3u6v59BDD+Wiiy5i/vz5eDwejj322OIy/h5fIllQMsaYKEydOpUBAwZQt25dANq1a0eLFi344IMP6NatW8jnRNpTOv7441m1ahVr1qzhsMMOY8qUKbz66qsRt01Vuf766+nUqROjRo0q3p6bm0tRURENGzYkNzeX6dOn88ADD7B+/Xr+97//AbBy5UqmTZvG3LlzI369qmBByRhT44046+iY1TV58mSWLFlC27Zti7ft2LGDLl26cO6551aq7rS0NJ555hn69++P1+vluuuuo0sX1yMcMGAA//73v2nVqhWXX345M2fOZPv27bRu3ZqHHnqI66+/njlz5jBx4sTiqd/gRnY6duzIRRddBIDH4+GKK67g3HPPJScnh3fffZeuXbvStGlTJk+eTJMmTSp1DJWVlOnQE8XSoRuT3L7//ns6deqU6GbUWqHe/xqbDl1E6orIiyLys4jsFZFvRSTsPGoRuU1EtojIbhH5j4jUDdjXWETeEpFcX31XxOcojDHGVEbSBCXcUOJ6oA8ugd9o4HURaRtcUET6A3cDZwFtgfbAQwFFngUKcGnVrwSeE5HIz4oaY4xJiKQJSqqaq6pjVHWtqhap6vvAGqBXiOJDgRdVdZmq7gIeAa4FEJFMYDAwWlVzVPUL4F3g6rgciKmVsldn029qP7pN6Ea/qf3IXm2rwhtTEUkTlIKJSHOgA7AsxO4uQOCy24uB5iLSxPccr6quDNpvPSVTJbJXZzNm7hg2525GUTbnbmbM3DEWmIypgKQMSiKSDkwCJqhqqNUOGwC7Ax777zcMsc+/v/TS3u61honIAhFZEI+siqbmGbdwHHnevBLb8rx5jFs4LswzjDHhJF1QEpEUYCLunNDwMMVygIMCHvvv7w2xz7+/9JVrgKqOV9UsVc1q1qxZhdttaq8tuVui2m6MCS+pgpK4tS1exE1QGKyqhWGKLgMCl93uDvyiqjuAlUCaiBwdtD/UMKAxldYis0VU240x4SVVUAKeAzoBF6jq/jLKvQxcLyKdReQQ4H7gJXATJoBpwMMikikipwIX4npfxsTciJ4jyEjNKLEtIzWDET1HJKhFxlRfSROUROQI4AagB7BFRHJ8tytFpI3vfhsAVf0I+AswA/jZdwtca/1moB6wFZgM3KSq1lMyVWJg+4GMOWUMLTNbIggtM1sy5pQxDGwfm7XWTHJKVJK/mpDIr0yqajffrVevXmqMSV7Lly+PvPDnT6munlVy2+pZbnsMXHzxxZqVlaUPPvhgyP0ejyfqOj0ej7Zv315/+uknzc/P127duumyZctKlNm0aZN+8803qqq6Z88ePfroo4vLHHHEEbpt27aoXzdSod5/YIHG8Hc4aXpKxhgTU4f1hDeuhTWz3eM1s93jwyq/CnYik/zVhER+ZbEFWY0x1dOHd8OWpWWXadgSJl7k/t27GZp1hJl/drdQWhwL55UeMguWLEn+qmsiv7JYUDLG1FwZB7uAtHs9NDrcPY6BZEjyV50T+ZXFgpIxpnqKoEdTPGTX+05Y8CL0vQva9a7UyyZDkr/qnsivLBaUjDE1kz8gXfySC0TtTi/5uIISneRPa0Aiv7JYUDLG1EwbF5YMQO16u8cbF1YqKCU6yd/q1aurfSK/sliSvwCW5M+Y5GZJ/hKrViX5MybZZK/Opt+kk+g24diS6SjWzIYvnk5o24ypqWz4zpgQ/Oko/Kt/+9NRsPV7Bs7+pxsGMsbEnPWUjAkhbDqKZf+t9IlyY0x4FpSMCSFsOopUcSfKPQVxbpExtYMFJWNCCJuOwuuFTx+Ev3WEOUFJ/OxckzGVZkHJmBBCpqMoUkZ0uR7qNoSiIvjkAfjPebB7Q0zXVTOmNrOJDsaE4E87Me7LR9jiyaWF1GVE7n4GnnQ7ND8B1s+HnWtg0Svw7EmQmg6XTLBzTcZUkgUlY8IY2H7ggZxIU6+HX79199v1Lhl8Fr0Ch3a2gGRMDCTN8J2IDBeRBSKSLyIvlVHu+YAEgDm+8nsD9s8UkbyA/SvicgCmZvPkQVrJ4TzWzIaVH0KbU2DrcvjfnxLTNpMQiUryBzUkmV8YSROUgE3Ao8B/yiqkqjeqagP/DZdZ9o2gYsMDyhxTRe01tYknD9LqHngcuK7a0HehydEw+6/w3VuJaqEJIXt1Nv2m9qPbhG4lL4COgcmTJ5OVlcWUKVNC7vd6vVHX6fV6ueWWW/jwww9Zvnw5kydPZvny5SHLzpgxg0WLFlHTVqFJmqCkqtNU9W1gR6TPEZFMYDAwoaraZQwAnnxIr3fgceC6aqnpcPkUSEmH/z3sJkGYhPNfAL05dzOKFl8AHYvAlMgkf+WpTgn9QkmaoFRBg4FtwOyg7WNFZLuIzBGRvmVVICLDfMOGC7Zt21ZFzTTVXuH+kj2l00aWPIfU9Cg4byzsXA1f/zvuzTOlhb0AeuG4MM+IXKgkfwBLly6lQYMGzJgxg/vvv7+4/Omnn06PHj1K3T799NMS9YZK8hcqq6w/mV+vXr0YP378gePzJfR74oknWL58Offddx+333570ib0C6W6T3QYCrysJVeVvQtYDhQAlwHviUgPVf0pVAWqOh4YD25B1ipur6muPPmQVq/sMlnXw1fPw8f3Qvu+0KyD275mtutZnTayuGj26mzGLRzHltwttMhswYieIw5MqjAxEfYC6DDbo5HoJH+hkvn17t2bTz/9tFol9Aul2vaURORwoA/wcuB2VZ2nqntVNV9VJwBzgAGJaKOpQTxBPaVQRODM+6HIA5Mvc6s+hLh+qSqHlcwBYS+ADrM9Uv4kf/40FZdeeimvvfYay5YtKzPJXyQ9pUiT/IVK5gfw3XffVauEfqFU26AEXAPMVdXV5ZRToPr8mWCSkycf0jJ46pOVZZfrMgj63g07f4IJ54dMKleVw0rmgJAXQKdmMKLniErVW9Ekf4sWLSp1C8w6CyWT/BUUFDBlyhR+85vflCiTm5tbnMXWn8yva9euADRp0oQlS5YABxL6XXbZZZU63nhLmuE7EUnDtScVSBWRDMCjqp4wT7kG+HNQHQcDJwKzAA9wKdAbGFk1rTa1hicP0jMY99kqbjunQ9ll+94NP7wP6+dB1yGlrl+qymElc0DxBdAxHiZNdJK/vLy8kMn8AC6//PJqldAvlKQJSsD9QOAUkauAh0TkP7hzRJ1VdR2AiJwMtKb0VPB03LTyjoAX+AEYpKp2rZKplPz9uXy12v11eu9bS7lvQCfGz14dOkCtmQ17NkL9ZvDdm9BxAHQdXLy7RWYLNuduLvW0yg4rmdJKXAAdIzNnzoxpfcEGDBjAgAGlzzh88MEHxfcXL14c8rkNGjTgvffeq7K2xUPSDN+p6hhVlaDbGFVd57veaF1A2S9VNVNV9wbVsU1Vj1fVhqp6sKqepKqfxP9oTE3yx9cXId58vtuaD8Cr89bR5cGPGffZquIyxcN6xdcvTYDrPnTnoaYNg5/+V1y2qoaVjKkJkiYoGZOMftmTx3uLNlBHvFx0/JEAvH7DybRpXB+AWyd/y/qd+w4EqMDrl5oeDYP+6SY+zP5rcZ0D2w9kzCljaJnZEkFomdmSMaeMsdl3xpBcw3fGJJWnPlnJuM9WUQ/XQ5ow353zueSFL4vLvLt4E+8u3gRAXqGXjNNG8tQnK7mtna9A18Hw81x37dIP2dDRBZ6qGFaqLVS1Wk1xrilCTVevCtZTMiaM287pwNu3nEpdCgG45zfHMeKso1n7+EDWPl46oHQc/RFt784uMawHQP/HoGFLePP/YNfaA9st/1LUMjIy2LFjR9x+II2jquzYsYOMjIzyC1eS9ZSMKYPHW0QGviyzaXVLTWzwB6e2d2fTJLMOuQUe8gqLiv+af+qTle45Zz8Mbw2DVwbDTXPdzDz/dHETsdatW7NhwwZs9ZX4y8jIoHXr1lX+OhUKSiJyEnAucBLQCqgHbAdW4KZjv62qu2LVSGMSpdCr1BXXUwpe0WHEWUeXeLwj90CK9Hb3HJgpdds5HaD7JbBrDcx8DJ7qCt58uPQVS3cRpfT0dNq1a1d+QVNtRTV8JyJDRWQpMBd37U99YBUwD9iFu0bo38BGEXlJROzTY6o1b5GW6CkFCuw1+Yf1fnrMTeVNTZHiyRB+TxVeBJ0HQe5WyNsDs/4Kq0pe0W9Deqa2i7inJCKLgUNxy/pcAyzSEAO7ItIIOB+4ElgmIr9T1ddi1F5j4qqwqKj4nFKpfEoB/AEqNcWdgPcWKet27gPc0B7AySnL4ODP4eQ/wPzxsHY2/DwHzn0cThxWMh2GMbVUNMN3/wWeV9W8sgqp6m5gEjBJRLoDdkWgqbY8Xj0QlNIjO8k74qyjue2cDuzeX0j3h6YDMOjgnxi9/+9w8avQrjdv7OnMxT/e5dbL+/AOWDLFrTB+ycs2pGdqtYiDkqo+DcXLAfXHrTtX5nkjVV0MhL702JhqwFtURIb4h+8iC0r+XlOjeunF25rvXc5wvZUvX9gLZAONuPiGSbDuS7bMf4sWG78BSWHZh8/TpZ1v6nhgcAqx0rgxNVHUU8J9a9G9BRwf++YYk1wKA3tKEQalQP5zTbeNeZYvi7rQMCOteIhvfaMsaHMy6Tkb4PjfQ2od2v8yHeY9DxMvYu6Ld0CRN+RK48bUVBWdEv4j0CCWDTEmGZWc6BB9UPL3mjLSUwHYm3dgfeE7n3iGZ9L/zvDCW+lYNJDGLbtw5brRpB13JekrP+CU9ePhiWnsLyik3pU2U8/UDhW9ePbvwK1il1WbGq7QGzjRoZx8SuUIvvC2m6xmeOGtfFnUhf/OWcuTq5pzS+EInpifz5E7nuRD7/GwbzubC+qR7d1Nv6n96DahG/2m9rPcS6bGqmhP6QTgKOBTEbldVb+NYZuMSRqeooDrlNLLyTxbjuALb+/50/PsySuk25jprH18IKpKu3vgS7pwcsoyTkj5gZnebuQe9CMPfHEfBeImu/qTAgK2VJGpcSoalHoBzXAXzi4QkU3A18A3wEJgoar+EpsmGpM4njKuU6oM/4W3B2UcmAzhH3hYe0ND9k16luv33cqXRZ054pB7iwOSnz8poAUlU9NUaPhOVbvjzin1Av4PeBt3DdNduKlFm6KtU0SGi8gCEckXkZfKKHetiHhFJCfg1jdgf2MReUtEckXkZxG5Itq2GOPnKTF8V7meUqDgC29L3N+4kPpXTuTLoi6sffx8dqSFXufNkgKamqjCa9+paiHwre8GgO8cUwegRwWq3IRL0Ncft2xRWb5U1dPC7HsWKACa+9qRLSKLVXVZBdpkajlvkQZMCY9dTylQYIBy993jEWe5HE1aeDBS59dSz0stOsSmipsaJ6arhKuzoiIrOKjqNFV9G9hR0dcXkUxgMDBaVXNU9QvgXeDqitZpajf/lHBNresudI0jf7A649ChpZICoum02NLJpoqbGifioCQi74jIcVGUzxCRUSJyY8WaVqbjRGS7iKwUkdG+C3rB/YnpVdWVAWUXA13KaOcw37DhAlt52ARzw3cFEa/mUBWeufD3xUkBUWhZ6OHSbQ15Je995mc9Ce16H8h8a0w1F01PaR3wlYjME5ERItIzIBgAICKtRGSQiLwIbAauw018iKXZQFfcOazBwOXAHb59DYDdQeV3Aw3DVaaq41U1S1WzmjVrFuOmmurOU6QuKFXgGqVYGth+INOHTOe4/X/n1fV7uT93EW97T+WS6XVK5XCyAGWqs4iDkqr+AegMzAceBBYAeSKyU0Q2i0gesB6YhuuZjAS6qer8WDZYVVer6hpVLVLVpcDDwBDf7hzgoKCnHATsjWUbTO3hKSqinniQBAclv5fPTaVpvVRISeea1E94oNOByQ4zV2xFVS1AmWotqokOqvqTiDyF6638woF8Shm4c0E/ALNV9edYN7SsZgH+wf6VQJqIHK2q/m9md8AmOZgK8RQp9STxPSXgwHJDl06E3O2kT/0dl6++i09S7uTLoi5c+9+vi4vm5nvIrJvGuM9Wlbo+yphkFlVQEpEmuFxKzYB7VfXPsWqIbygwDUgFUkUkA/D41toLLHcevuugRKQjMBp4A0BVc0VkGvCwiPweN/vuQuCUWLXT1C4er5IhhVU28y4qGxe6tBa+5Ya+nfMRx21+jcm9VtH265KnTbs8+HGppxdnwQ26b0wyiXb23fnAH3DDdx/FuC33A/uBu4GrfPfvF5E2vmuR2vjKnQUsEZFc4APccOFjAfXcjJtSvhWYDNxk08FNRXm8RW5Fh0qu5hATp40ssf7dcdc/A61PgBUf0F42sfbxgawZO6DU09renV3qvJMN8ZlkFW1Q6gx8q6qP+tJSICJ3xaIhqjpGVSXoNkZV16lqA1Vd5yt3u6o2V9VMVW2vqg/4rpny17NTVQf59rdR1Vdj0T5TO3mKlHokSU8pWFoduPi/oEW8ddCTUJBbYlWI7/v/AECTzDrFTznnb7O4+sV5AHz2/S/s3ldoAcoklWiD0hG4yQyBzopRW4xJOh6vb+27GK7mEFONWkPfu2mUvxmmXAmq/LXXbnjjWuq1ddllduQWFBdftTWHz1dtB+D6CQvo/rBLQrhuh8uS6w9QFpxMokQblBoCF4pIasA2Wync1FjFa98lY0/J79QR0P0KWD0DJv6Wi9fcX3zuKXhl8sD7gXr/dUZx2vYvVm0P23uK5L4xlRFtUErFnafZISJvisiwCtRhTLXhKSqiThJcp1SuC5+FJkfD6v9Bi27F557KmswQLkBd5RveO+dvs9i2Nz/suahoz1HFOnBZIKyZog0ou3HXKX2Dm/TwPNBXRFaIyOMicmKsG2hMInn8mWcTuKJDRH7+AvbvhKbHuB7T27eAllzItdTCrwHWPj6Qm/q0L7Ft1dYcjv/TpwCM/eB7rv2vu+Tw6hfnMXKKW/Ly2Rk/8trX6wA3DR3CB6hIel+hhNsfWF8k5aMRSfuqMihG+/rRtCXadsc7+EcblJYCD6vqWUBT4DLgFeAQ4E5groh8LSI219TUCJ6ioqRY0aFM/uuXLn4JbpoL7c+ARa/Am78vEZhKL/zq+APUXed1AgjZe3ph9mpmrnDLcH2+ajtvL3KJAP768QruenMp4Kah+4cA3/52I+t27GPcZ6v4buNuZvywFYAtu/MoKtKQvaxwP7KhgtlP23JKtC/a4BfqhzZcHZUJsrEIuJG8frgAXd7zIml3Rf+YqKhog9IUfOvIqepeVX1dVYfiVuQ+FXgcaASMj2krjUkQj1dJ18LkDkqB1y+lpsFV06DDufDdVHjtmpI9pjWz4YunSzw9XBqNtY8PZPVjbor5j386L+R5qR8eOZcv7jqjVJNGvraI3n+dAcD5//iC373kLuw9aexntL/3AwCyHv2UPr4ym3fvL/7xK/QWMe6zVUxbuIFH318OwLhPV/H+kk2M+2wVbe/O5qwnZwElp7tv3ZvHx8vcChf5Hq97XjnDjcE/vvsKPMxb7daEHvvB9wx/1a2SNvGrn/lx617GfbaK6cu28LfpKwDICdE7LC+glPWDX1SkTJrn1h4Y9foiRr/9HQBLNvyK1xfMP/puM3dOXex7bz/nzCdnAqC+/+dQgcP/Oqt9wfznHbmlVv8Y99kqVJU123MZ99kqRk75llMf/x8AyzbtLvPYYklUQ+dqCfsEkVuA11U15OqlvkkQ76pqtcs+lpWVpQsWLEh0M0wSGfriPCas7we974Qz70t0cyKnCq8Phe/fgQ794bIpbojP36MKuN4plMCLa9venV0chCK9X1HNGtRh934PBd6isGU6tmjIkF6teTT7e+qkppCSAnmF4cvf2OdIGtRN5YnpKzm3Swt25Obz9dpdPHVpd257bTF/u6Q7C9ft4pWv1lW43QAX92rNzzv3MX/NTkad04GOLRoybOI3Jd6XpWP6ceyY6Tw6qCtrtufy4hdrGHdZD/p2OLR4JmQsBL7mmzedzODnvgxbdlCPVjTMSGfiVz9zaMO6bN2bX2bdV590BD9uzeHL1Tu4o/8xDD/z6G9UNStWbY86KIFLpKeqO2PViGRhQckEG/qv2UzYeAGcORp6357o5kRHFab9Hyx9Axq2gsJ9bomicgJSsHArQYS7H00Qe+qTlVX2F3dlrRk7ABGpVJANliJQVMZPbsOMNB44vzN3TF0SUZBf+/hAVJV297jeZ/fWjVi8YTdnHNOMRet/Zde+wrDPjZXNE0aSv3lVzGZhVzTzbI0LSMaE5PFd45MMKzpESwQG/xuOGQh7N0HebpgxFlYGLUEUYkgvULhzUeWdowoWarv/eaGGBsu7X9Z098D7a8YOYMWj5xZvD9e+4OdJQP6ssl5nyZh+pbYve6g/U288uVT9ZQUkgL15Hu6YuqTMdgXPmgxs5+INbphtxoptpQKS//0q73jC3f/qHndJ6pqxA4q3LxnTj4ItP35T9lFFp1LTuUXk0Fg1xJhklObN891J4uuUyrJmNqz/Ck7+g1sBYt1cmHwZzPyz60n5J0nEMFFguABVZgr4MoTbH266e3B5EaFu2oFLK8sKhNG0z7/9oIz0Uvsy66aR1bZxqfqjCbiRvr7/fuAyU6Fe03/c5b3f4V6nRSN3XjUwCIY69sqqcDp0nwVAm3JLGVNNpXh94+vJuqJDWQJn5bXrDR36wWtXuUkbMx+DJVNg3w649JWoh/QiFS5whOplhfshjrYXFknwC1VPuDoqE2RjEXAjeX3/fQmTHbky7a7oHxMVVe45JRH5TRm7/62qNaa3ZOeUTLAbn3qV53ffBINfhGOHlP+EZPLF064HFBhw1syGDQvcv6vdzDeOOBUObgPdLocj+5Qsu3GhWwi2hornaun+1wr3mrFqS7xXgxeR+E50EBEvMIvQywmdpKrV8E/I0CwomWA3P/Ff/pkzEi6dBJ3OT3RzYsPfg+pxFXz9L6iTCbnbQFLghBvgrAdg44KIZ+qZ2i3WQSmS4btVwPWquiZEY4IXZzWmRkkp8g3fJfuKDpEKHtI7+mz3+PQ7YPlbMO85WDjBTZK4dJIFJBN3kUx0mIBbvSGU52PVEBEZLiILRCRfRF4qo9xQEflGRPaIyAYR+YsvQaB//0wRyfPlYMoRkRWxaqOpfdL8QSmZL54Nkr06m35T+9FtQjf6Te1H9uqAKcVBiQJp19s9rtsAhi+A7pe7qeMFufDRPfDOcBfIApUzW8+Yyig3KKnqWFX9Osy+P8WwLZuAR4H/lFOuPjASFyhPxKXOCL6AZLgvB1MDVT0mhm00tUya1zclvJpMdMhenc2YuWPYnLsZRdmcu5kxc8ccCExBiQIB9/i0kbD2c1g1HXrfAXUburX0vp0IE38L377iylbBbD1jAkU9JVxEDquKhqjqNFV9G9hRTrnnVPVzVS1Q1Y3AJNwSR8bEXGpR9ZoSPm7hOPL809h98rx5jFs4ruwnBg7rnXk/XPYqFHkg63pIrQPv3AL/PNnlbBr8H9fjsh6UqQIVuU7p25i3onJ6A8HpzseKyHYRmSMifct6sogM8w0bLti2LeTKSaYWSy/y95Sqx/DdltwtUW0vFm5Y7+A2MHIpHNYLti6H/D3w1g2w6Vs3vXy1W4OuOKjtWmPBylRKRYJS0iT1E5HfAVnAEwGb7wLaA4fhFoZ9T0SODFeHqo5X1SxVzWrWrFmVttdUP6nqX9GhegSlFpktotperKxhva3LYNdaOG0U1GkIh7SFH7LdChETL4LnToVJF8MxA9ww5+QrYO6zkL/XBaRXL4WUoDlVFqhMGBUJStEvllcFRGQQblXy81R1u3+7qs7zrWCer6oTgDnAgAQ101RzdarZRIcRPUeQkVqyrRmpGYzoOaJiFQYO6539IFz+KuxYBRdPgPOfgoNawS/fuaG+bye62XsFe2H6vTC2jQta7U6H2X+tfK/qi6etF1YLVMussSJyLvAv4AJVXVpOcSWJenemeinuKVWToDSw/UDGnDKGlpktEYSWmS0Zc8oYBrav4KL94Yb1dqyCJke5mXq974SMRnDlmzDqB5fT6dghQBFkHOLW2sv7FSYOgudPh8mXw9kPQeeLXHDyB5rygtXONdGVjyZY1bSAF6vjScD7kjRBSUTSRCQDl3I9VUQyAqd6B5Q7Eze5YbCqzg/ad7CI9Pc/V0SuxJ1z+ji4HmMiUUerV08JXGCaPmQ6S4YuYfqQ6RUPSBB+WO+wngETI+5z/741zAWrfTvgpxkuWFEEQ/4DF4yDxkfCliVQkAPvDocpV0CDFm7ob/Ll7vHpf4SWx8Hr18D32bD3F/j6325fShq0PR1eGeyGDF+9BHpc6ep97WpY5bLkljlk+MqQ2AS8cPXE4sc6XCCI5jX9/z+VDeCh6gn13sZQ0gQl4H5gP3A3cJXv/v0i0sZ3vZF/jb3RuESCHwRci/Shb186blr5NmA78AdgkKratUomakVFSh0KKSLVJc8zB4TrQS19s3Sw+uAOyM9xU8xPvwMyDnbnp467yq2+7i2EFR+4c1Af3wvvj4D9u+C1K+DJDpD9R7dvwb9h5UeQXt8NGRbuh7l/h09Gu57YpMEw9nA3hb1FN7e+39x/wK/rYcVHrl3t+5b8kV09y+WdanUcnHSzW6x24m9dEDzjXmjXN/SPe3A9FQmE0QbIaF5z40I4/2kX7Cf8xh3PuY9D599GHqx+/B8sner+bydeBM+e6F6vx1Xw+ZPF5RvVpWHwx6MyKpLk7xtV7RXLRiQLW2bIBCrwFPHymCu4pu4s6ozenOjmVA+h1tub+wzM+BNc8ZrbHnieCtz9Lr+Fpa+7nFUHt3Wz/Ja+Cav/5/adNhIaHQ5blsLU37mp6gtedD+0DVvC7g3unNbPc6BBc3fxb0FOcOugTgNISXf1ZzRygbJcKe4EQN1GkL8b6jd10+QL90PeLshs5oLo4Se4WYmn3wEdB7jg8s7NLgB/8bcDQdx//KeNcj/u5zzsjmHNLNcrbNfH9TY3fQMZjV0bG7dzwbwgB3b8CE07uEByzED48RO48J9w1FkwfzzMeMzVt6vUIjzu+A86DH5dC61PcMHrxBvcHwdz/+HOG0oKLJ4C6+f5Dj8dGhwKezYGvScCzTtz3ENfer7d7I3ZcuEVSvJXU1lQMoH2F3iZ+vAlDKm3gHr3/Zzo5lRf4RaGXfom/PBe6R/rwGDlDz6B2yIpP+S/0PRo+PRBWPK66/G0OdH12Ar2uh/cbSvgsCzoOhgaHQY522DGo9D9Slg0EU65FeodDHs2ux7aL9/BoZ2hZXf3wy0psGkR/LIU6h0CBfvAv6q8X1oGNGrtZiVuXwnNjoGt30PDFrD/V9eWYPWbuKBSkOsCS+MjoXF7UC8UeV1QKhEggkgqHHGKmyX5/bvQc6hbOqrHVVBUCL8sd2sbevLKqCMFju4PPa+BlFR4+yb33n79Lzh5OHjy3R8Ru9bS5qm9m9ftLmoVvrLoJNPwnTFJpbCoiLoU4k2pPueTklK481KN20U+BPjGtfDdm5GXn/o7+G4a/PiZO7f1y1Joexqc+xgcezHkbnfbd62BFl1dUJn5GFzyMpz7J5fO46t/uh5J+z6wd7Mrn/ML9LgCBv0Tul3ikif2vtP9iF/xhpvo0eMKX/v6QtZ10OJYt4xTWoY7p1a/sQtsPa5wvaROF7jyJwyD+7fCnavh3LGuN9f7Tjc0eeqtcPVbrifpyXPb6zdxPaTLX4P2Z7o6ug6Gu9dBnzvdkOilr0C/R9y/S6a41+p7l1uE97RR7rgvegGGzYKh77teKbhze1dMce1++6YD7+0lL7v3JaORG1LtfSdN6ktsr6VRVbv5br169VJj/Hbk5Os79/fXX//cNdFNqV0+f0p19ayS21bPctsjLT/nH6qPtjiwffUs1T+3c9v/3K709ndvDf2a79wauny4evzbP3s09P5Itvu3VeY1w72H4Y4n8HXLqyfovW1UlxUaw9/hij0JTgLGAB8BS3AriX8JvAT8Djgklo2M182Ckgn0y579+tH9Z+rOv9rnotoJ96M8cXDlA164eqINhNEGyGheM7hcecdTVrAqpw5ggcbwdziqc0oiMhS3+GkXYI8vIG3DzZRrDLQDOgD5wOvAQxoi5UWysnNKJtCmX/ez6sl+dG2sNLnti0Q3xyS7cOfO5vzdDb9Fuj2axIrhXjPa5IyVqCfuSf4CXngxcCjwMjAFWKQhniwijYDzgSuBvsDvVPW1WDW4KllQMoHW79zHxqfP5MimmTS79bNEN8eYpJSIJH9+/wWeV9UypmyAqu7GXdw6SUS6A+UsumVMcir0uokORdXowtmKyF6dzbiF49iSu4UWmS0Y0XNE5S64NaYSIg5Kqvp0tJWr6mJgcbTPMyYZeIqUDArQ1OqRtqIi/PmX/Oku/PmXAAtMJiFsSrgxYXi8bkWHmhyUKpx/yZgqEpOgJCKjRORXEZkqInVF5AYReVhETo5F/cYkgqeoiAwpQGvw8F2F8y8ZU0Vi1VP6A3AR8B3wGTAUaAW8LiIXxug1jIkrT5FSl0K0mmSdrYgK518yporEKijtUdUZwMNAJ+AMVf09cDpwR4xew5i48nhdUCKtXqKbUmVinn/JmEqK1dLHXgBVLRKRdapuvX9VXSsiNffPTFOjebxFZFDAnhrcU/JPZrDZdyZZxCoodRCRKcB8oL6I1FfVfb59qTF6DWPiyuMpJF28SDVJhV5RA9sPtCBkkkashu/OAGbihu5ygZ0i8pOIvA20jqQCERkuIgtEJF9EXiqn7G0iskVEdovIfwJ7YyLSWETeEpFcEflZRK6o6EGZ2k0L97t/a/BEB2OSTUx6Sqr6NfC1/7GI1AG6Ab2ArRFWswmXoK8/EHYQX0T64xIBnul7zlvAQ75tAM8CBUBzoAeQLSKLVXVZ5EdkDBQVuqnSYkHJmLipcFASkYuBC4EGwBrgLVWdDaCqBcAC3y0iqjrNV28WZfeuhgIv+oOMiDyCW0HibhHJBAYDXVU1B/hCRN4FruZA0DImIlrocuNInZo70SFatvqDqWoVGr4TkQeB14ALgPa4H/2ZIrJQRI6JYftC6ULJVSIWA81FpAluMVivqq4M2t8lXGUiMsw3bLhg27ZtVdJgUz0VFbrTotZTcvyrP2zO3Yyixas/ZK/OTnTTTA1S0XNKtwBvAE1UtZuqNsVN/84B5otIp1g1MIQGwO6Ax/77DUPs8+8Pm0NeVcerapaqZjVrFttcVaaa87ieUmodC0pgqz+Y+KhoUGqEG0Lz+Deo6hygD7AQ+EsM2hZODnBQwGP//b0h9vn3h8g5bEw5/OeU0m34Dmz1BxMfFQ1KG4DDgzf6Uln8A5eyoqosA7oHPO4O/KKqO4CVQJqIHB203yY5mKipxwUl6yk5tvqDiYeKBqXngAdF5LAw+8tMbxGKiKSJSAbuuqZUEckQkVATMV4GrheRziJyCHA/LuMtqpoLTAMeFpFMETkVNxljYrTtMQaP9ZQCVWT1h+zV2fSb2o9uE7rRb2o/O/9kylXRoPQUrvfxnYg8IiIni8jhItIXN637XxWo835cBtu7gat89+8XkTYikiMibQBU9SPc8OAM4Gff7cGAem7GTSnfCkwGbrLp4KZCfMN3qRaUAHeR7ZhTxtAysyWC0DKzJWNOGRN29p1NjDAVEVU69BJPdL2Y24HbgKYBuzYAf8Jdt7Q08LxTsrPMsybQp2/8k7OX3cO+/5tD/cO6Jro51U6/qf3YnLu51PaWmS2ZPmR6AlpkqkKsM89WeEUHVfWo6uO4zLKnAKNw1wvlAP/EXaO0V0Tmx6KhxsSbFJ9Tqp/gllRPFZkYYcN9JuKLZ0XkPeAWVV0XuN03uWGe7+YvWx84DsgCesamqcbEl/imhKfZxbMV0iKzRcieUriJEdFmwbULeWumaHpKA3G9onKp6j5VnaOq41R1aMWaZkxiidcFpRSbfVch0U6MiOY6KDtfVXNZOnRjwkjx+te+s55SRUQ7MSKa4b6KXMgbzdBgMg0jRtuW6nqcfrFKXWFMjZPiLXB3anA+paoWTVqMaIb7oj1fFc3QYLTDiP7nRDOUGGn5igxpxvs4Yy3antIZItJRRCTmLTEmyaR488jTdLCPe1xEM9wX7YW80fSsou2FRTuUGE35aNuSiONMbZjaOOQTKijaoPQY7vqkHBGZJyLjReRmETlVRBrEsmHGJFqKN58CqZPoZtQa0Qz3RXu+KpqeVbS9sKoMHNG2JRHHmX5werhFFCok2uG7WwHB5SnqjrvI9feAAojIGmARsEhVH41ZK41JgNSifPKxoBRPkQ73RZvGPZqhwWhnDVZl4Ii2LYk4TlJj+yWJtqf0tao+o6q/V9Xjcatyd8WlrngC+Ak4DZd0z5hqLdWbT4EFpaQ1sP1Apg+ZzpKhS5g+ZHqZwSyanlW0vbBohxKj2R5tWxJxnHgpCL2jYio1+05Vi1R1uaq+qqp3qWp/VW0BtIpR+4xJmNQiG76rKaIZGox21mBVBo5o25KI4yz8tXBjyCdUUMTLDIlIEXCSqtbYFRpsmSET6Lu/9qfO/m10eGBhoptiklxVzb5LNqHaff6R58d0maFogtIxwBZVDU6iV2NYUDKBfvjzGXgL9tFl9LzyCxtTS8V67buIJzqo6opYvagx1UFqUQH7xa5RMiaeYrKig4iMEpFfRWSqiNQVkRtE5GEROTkW9RuTCOmaj8fOKRkTV7FaZugPwEXAd8BnwFDcZIfXReTCSCsRkcYi8paI5IrIzyJyRZhyz/tyLPlv+SKyN2D/TBHJC9hvvTwTtbSiAgpTrKdkTDzFapmhPao6Q0Rm4QJUK1XNF5G2wCvAOxHW8yxQADTHXQuVLSKLg5P0qeqNwI3+xyLyElAUVNdwVf13BY7FGMB6SsYkQqx6Sl5wU8SBdaqa73u8FojoT00RyQQGA6NVNUdVvwDexV0DFcnzJlS49caEkK4FeFIsKBkTT7EKSh1EZIqIjALq+/Ip+aVGWgfgVdWVAdsWA13Ked5gYBswO2j7WBHZLiJzfGnaQxKRYSKyQEQWbNu2LcKmmtrABSUbvjMmnmIVlM4AZgKdgFxgp4j8JCJvA60jrKMBEDzdfDfQsJznDQVe1pJz2+8C2gOHAeOB90TkyFBPVtXxqpqlqlnNmjWLsKmmNqhjQcmYuKvQOSUROV1VP/c/VtWvga8D9tcBugG9gK0RVpsDHBS07SBgb4iy/tc5HOgD/F/gdlUNvLBkgohcDgwA/hFhW0xtp0pdCvBaUDImrio60eE1EempqmFW6KOOqi4AorkSdSWQJiJHq+oq37buuFXJw7kGmKuqq8upW3ELyRoTGV8qdAtKxsRXRYfv5gJTRaRUUPP1XuZEW6Gq5gLTgIdFJFNETgUuBCaW8bRrgJeCXv9gEekvIhkikiYiVwK9gY+jbZOpxTxuif6iVAtKxsRTRYPS74BmwFOBG0WkFzAP32y8CrgZqIcb8psM3KSqy0Skje96ozYBr3Uy7nzVG0F1pAOP4iY/bMdNUR9kK1KYqPh7ShaUjImrCg3fqepeERkCfCkiX6nqJBEZBEzCXTx7eQXr3QkMCrF9HW4iROC2L4HMEGW3AcdX5PWNKebZD0CRDd8ZE1cR95RE5CwROdj/WFWX4no2L4jIk8BU4F/Ahb6hOGOqL39PKS2jnILGmFiKpqf0CaC+7LILcLPtvgHexw2RDVfV52PfRGMSoND1lNSG74yJq2iCUhegJ26ady/gAQ5cQ/Qr0FtEDuJAOvRIp4Ibk3x8PSVNtRUdjImnaFJXfA98jztvBICIdMAFKH+wugdohJuCHelKDsYkH//sOxu+MyauKrUgq29JoJW4mXIAiMhRuCBlTPXlC0pYUDImrmK1SngxVf0R+DHW9RoTV/6glGpByZh4imb23TsiclwU5TN8yf9uLL+0McmlqMA30cF6SsbEVTQXz64DvhKReSJyq4j0DF7RQURaicggEXkR2AxcByyMYXuNiQuvLyiRZrPvjImnaCY6/EFEngZGAmPwTWgQkT1APnAIbjUFAeb7yk305VgyplopKrRzSsYkQlTnlFT1J+APIvJH4GTgRFza8wxgB/ADMFtVf451Q42JJ//wHen1EtsQY2qZii4zVADM8t2MqXGKfBMdUtJt+M6YeIpVkj9japbC/RRqKilp6YluiTG1igUlY0IoKswjn3TSU+wrYkw82TfOmFAK88ijDqkplhvSmHhKqqAkIo1F5C0RyRWRn0XkijDlrhURry/Hkv/WN9p6jAlHPa6nlJZqQcmYeIr5ig6V9CxQADQHegDZIrJYVUOlRP9SVU+LQT3GlObJI0/rkJ6aVH+3GVPjJc03TkQygcHAaFXNUdUvgHeBqxNRj6nlCvMoIN2G74yJs6QJSkAHwOtb5NVvMS5lRijHich2EVkpIqMDVpeIqh4RGSYiC0RkwbZt2yp7DKam8OS7iQ42fGdMXCVTUGoA7A7atpsDOZsCzQa6AofiekWXA3dUoB5UdbyqZqlqVrNmzSrYdFPTiGe/b6JDMn1FjKn5kukblwMcFLTtIGBvcEFVXa2qa1S1yJeW/WFgSLT1GBOOePPJ13TSbfjOmLhKpqC0EkgTkaMDtnUHIpmcoLg19ypbjzEAiCefPOqQZhMdjImrpPnGqWouMA14WEQyReRU4EJgYnBZETlPRJr77ncERgPvRFuPMeGI100Jt4kOxsRX0gQln5uBesBWXDbbm1R1mYi08V2L1MZX7ixgiYjkAh/ggtBj5dUTr4Mw1V+Kf/jOJjoYE1dJdZ2Squ4EBoXYvg43gcH/+Hbg9mjrMSZSKR5b0cGYREiqoJQU+vYtve2SS+Dmm2HfPhgwoPT+a691t+3bYciQ0vtvugkuvRTWr4erQ1wu9cc/wgUXwIoVcMMNpffffz+cfTYsWgQjR5be/9hjcMopMHcu3Htv6f1PPw09esCnn8Kjj5be/8ILcMwx8N578OSTpfdPnAiHHw6vvQbPPVd6/9Sp0LQpvPSSuwX74AOoXx/++U94/fXS+2fOdP8+8QS8/37JffXqwYcfuvuPPAKffVZyf5Mm8Oab7v4998CXX5bc37o1vPKKuz9ypHsPA3XoAOPHu/vDhsFKdyVByul73ZTwv/4FnvqT23/VVbBhQ8nnn3wyjB3r7g8eDDt2lNx/1lkwerS7f955sH9/yf3nnw+3+/6+ss9e6f218LNXrEcP9/5Bcn/2YizZhu+MSQopKV430QFNdFOMqVVE1b50fllZWbpgwYJEN8MkmtcDjzThycIhXDzqH7RpUj/RLTImaYnIN6qaFav6rKdkTDBfgj9bkNWY+LOgZEwwX1DKow5pNtHBmLiyoGRMsOKekl08a0y82TfOmGCefADy1IbvjIk3C0rGBCt0U2fzbfjOmLizoGRMMF9PKZ900myVcGPiyr5xxgTzuJ6STXQwJv4sKBkTzDfRoZB0UiwoGRNXFpSMCeYbvitMqZvghhhT+1hQMiaYb6KDN6VOghtiTO1jQcmYYL6ektd6SsbEXVIFJRFpLCJviUiuiPwsIleEKTdURL4RkT0iskFE/iIiaQH7Z4pIni8HU46IrIjfUZhqzzfRwWNByZi4S6qgBDwLFADNgSuB50SkS4hy9YGRQFPgRFzSv+D8SsNVtYHvdkzVNdnUONZTMiZhkiafkohkAoOBrqqaA3whIu8CVwN3B5ZV1cDEKhtFZBJwRtwaa2o23+y7otSMBDfEmNonmXpKHQCvqgZmuloMhOopBesNBKc7Hysi20Vkjoj0jU0TTa1Q6AtKKekJbogxtU8yBaUGwO6gbbuBhmU9SUR+B2QBTwRsvgtoDxwGjAfeE5Ejwzx/mIgsEJEF27Ztq2jbTU3iyaNA6pCWlkxfD2Nqh2T61uUABwVtOwjYG+4JIjIIeBw4T1W3+7er6jxV3auq+ao6AZgDhMjnC6o6XlWzVDWrWbNmlT0GUxN48iiUuqTbEkPGxF0yfetWAmkicnTAtu6UHpYDQETOBf4FXKCqS8upWwG7NN9ExpNHodQh1VZzMCbukiYoqWouMA14WEQyReRU4EJgYnBZETkTmAQMVtX5QfsOFpH+IpIhImkiciXunNPHVX8Upkbw5FMgdUi3tBXGxF3SBCWfm4F6wFZgMnCTqi4TkTa+643a+MqNBhoBHwRci/Shb1868CiwDdgO/AEYpKp2rZKJTOF+CrCekjGJkDRTwgFUdScwKMT2dbiJEP7HYad/q+o24PiqaJ+pJTz5FJBuWWeNSQD71hkTzLOffBu+MyYhLCgZE8yT7xu+s6+HMfFm3zpjgnnyyCOddDunZEzcWVAyJlhhnk10MCZBLCgZE8yTR56mk24THYyJO/vWGRPMN3yXZhMdjIk7C0rGBPPkkac2fGdMIlhQMiaYJ5/9mm5r3xmTAPatMyaQavE5pVQbvjMm7iwoGRPIl3XW9ZQsKBkTbxaUjAnk2Q/A/qI0W2bImASwb50xgQJ6SmnWUzIm7iwoGRPI41Kh71ObEm5MIlhQMiZQoQtK+4vSbe07YxLAvnXGBPL1lPJt7TtjEiKpgpKINBaRt0QkV0R+FpEryih7m4hsEZHdIvIfEalbkXpKyPmFN954tfjh8Hf+Tb8pvek24VhOe/lUsldnA/DUJyvhvRHw7gh33+eBV++j34Tj6DbhWE565QyyV2e7/WtmwytDIq87XPmJWSXqBlyZV4bAmtnFbXnqk5Vkf/UE/SYcx7ETjqXf1H4Vb0stO87XvlwFQB512PP9Z/DF05F8cowxMZJUSf6AZ4ECoDnQA8gWkcWquiywkIj0B+4GzgQ2AW8BD/m2RVxPKemZnPndnZDVmmzdy+ydz6ApXgB26x7GzBkNwPwZy6DhNHd/72Fwzp1kf/UEH+S/Q77vr+tc73bGzB1D0/W9uO3b6XDaKM78OMK6v32+zPL+utn6PWd+9zT0vxveuJb5v94I59zJ9AV/49UWX5Dna8vm3M0Vb0stO85VOQWQDkexkRu3PQuHHQhqxpiqJ6qa6DYAICKZwC6gq6qu9G2bCGxU1buDyr4KrFXVe32PzwImqWqLaOoJ1rpDVz19yDW8kj6Wcw9vwZb00jG7RaGH6es3kUc6ABkUUkgq5x/enM0hyrcs9PDO+m0UkUoKXjIopN/hrcqtO5LyoequirbUtuMUgd1anxsLb2PyY3eWeo4x5gAR+UZVs2JWXxIFpeOAuapaL2Db7UAfVb0gqOxi4DFVfc33uCmwDWgKtIm0Ht++YcAwgJR6B/VKa3QozdnF9oxcQr0zAjTNy+QXDgGgObs4VHaxrG6dsMdWlNe6+H40dZdXPlTdVdWW2nacW/WQEu3z5v662bt3+6awL1g7NAW2J7oRScLeiwOOUdWGsaosmYbvGgC7g7btBkIdbHBZ//2GUdaDqo4HxgOIyIL8fbtjFvGrKxFZEMu/fKozey8OsPfiAHsvDhCRBbGsL5kmOuQABwVtOwjYG0FZ//29UdZjjDEmiSRTUFoJpInI0QHbugOhJics8+0LLPeLqu6Ish5jjDFJJGmCkqrmAtOAh0UkU0ROBS4EJoYo/jJwvYh0FpFDgPuBlypQT7DxlT+SGsHehwPsvTjA3osD7L04IKbvRdJMdAB3fRHwH+AcYAdwt6q+KiJtgOVAZ1Vd5ys7CrgLqAe8Cdyoqvll1RPv4zHGGBOdpApKxhhjarekGb4zxhhjLCgZY4xJGrUqKMVqbb3qTkTqisiLvvdgr4h8KyLnhSl7rYh4RSQn4NY3vi2uWiIyU0TyAo5vRRlla/LnIifo5hWRf4QpW6M+FyIyXEQWiEi+iLwUtO8sEflBRPaJyAwROaKMeiq27mYSCfdeiMhJIvKJiOwUkW0i8oaItCyjnoi/V4FqVVCi5Jp4VwLPiUiX4EIBa+udBbQF2uPW1qsp0oD1QB+gETAaeF1E2oYp/6WqNgi4zYxPM+NqeMDxHROqQE3/XAT+H+O+I/uBN8p4Sk36XGwCHsVNkCrmWy1mGu470hhYALxWRj0R/cYkuZDvBXAIbqZdW+AI3LWf/y2nrnK/V8FqTVDyrYk3GBitqjmq+gXwLnB1iOJDgRdVdZmq7gIeAa6NW2OrmKrmquoYVV2rqkWq+j6wBuiV6LYluRr9uQgyBNgKfJ7ohsSDqk5T1bdxs3UD/RZYpqpvqGoeMAboLiIdg+uI8jcmaYV7L1T1Q9/7sEdV9wHPAKfG+vVrTVACOgBe/yKtPouBUH/FdPHtCyzXXESaVGH7EkZEmuPen3AXGB8nIttFZKWIjBaRZFqeKlbG+o5xThnDULXpczEUeFnLnp5bGz4XJf7PfddB/kTo341ofmNqgt6UvyhBJN+rEmpTUIrV2no1ioikA5OACar6Q4gis4GuwKG4vwIvB+6IXwvj4i7cUNxhuOGJ90TkyBDlasXnwnddYB9gQhnFasPnAir3u1FW2WpNRLoBD1D2/3mk36sSalNQitXaejWGiKTgVrooAIaHKqOqq1V1jW+YbynwMG5op8ZQ1XmquldV81V1AjAHGBCiaK34XADXAF+o6ppwBWrD58KnMr8bZZWttkTkKOBDYISqhh3ejeJ7VUJtCkqxWluvRhARAV7EnZAdrKqFET5VcRkfarJwx1jjPxc+11B2LymUmvq5KPF/7jtvdCShfzdq/LqbvpmHnwKPqGokS7cFiugzUmuCUqzW1qtBngM6AReo6v5whUTkPN85J3wnd0cD78SniVVPRA4Wkf4ikiEiaSJyJW6s/OMQxWv850JETsENt5Q1667GfS58//cZQCqQ6v884LJadxWRwb79DwBLQg11V3LdzaQR7r0QkcOA/wHPqurz5dQRzfeqJFWtNTfclM63gVxgHXCFb3sbXNe7TUDZUcAvwB7ctMe6iW5/DN+HI3B/teT5jtt/uzL4vQCe8L0PucBq3DBNeqKPIYbvRTPga9wQy6/AV8A5tfFz4Tu+F4CJIbbX6M8FbladBt3G+PadDfyAmyI/E2gb8Lx7gQ8DHof8jalOt3DvBfCg737gb0ZOqPeirO9VeTdb+84YY0zSqDXDd8YYY5KfBSVjjDFJw4KSMcaYpGFByRhjTNKwoGSMMSZpWFAyxhiTNCwoGWOMSRoWlIwxxiQNC0rGVCPipCe6HcZUFQtKxiQxEVksIv8VkZtE5HugEDg30e0ypqrYMkPGJCkRqYNbX2w78CPwd9/jr7XmrUxuDAA1MVOkMTVFVyAdlxLhLFX1Jrg9xlQ5G74zJnkd5/v3dgtIprawoGRM8joO2KSqCxLdEGPixYKSMcnrOFxOGmNqDQtKxiQhEUkBugHfJLotxsSTBSVjktPRQANgYaIbYkw8WVAyJjn5JzlYUDK1il2nZIwxJmlYT8kYY0zSsKBkjDEmaVhQMsYYkzQsKBljjEkaFpSMMcYkDQtKxhhjkoYFJWOMMUnDgpIxxpik8f+/MYmGWeo/BwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.ylim(0,2.25)\n",
    "plt.xlim(0,12.5)\n",
    "plt.xticks(fontsize= 12)\n",
    "plt.yticks(fontsize= 12)\n",
    "plt.xticks(np.arange(0, 12.5+1, 2.5))\n",
    "plt.xlabel(r\"$r$\",fontsize=16)\n",
    "plt.ylabel(r\"$(k_BT\\rho_B)^{-1}{\\cal F}(r)$\",fontsize=16)\n",
    "plt.text(0.3, 2.1, '(b)',fontsize=12)\n",
    "plt.plot(xRs5_200, np.ones_like(xRs5_200)*chib,'r--')\n",
    "plt.plot(xRs5_200, yRs5fluct200,marker=\"+\",label=r\"$\\Delta r=0.125\\sigma$\")\n",
    "plt.plot(xRs5_100, yRs5fluct100,marker=\"x\",label=r\"$\\Delta r=0.25\\sigma$\")\n",
    "plt.plot(xRs5_50, yRs5fluct50,'o',label=r\"$\\Delta r=0.5\\sigma$\")\n",
    "plt.legend(loc=\"upper right\")\n",
    "path=\"/Users/phxnw/Dropbox/Apps/Overleaf/Measures of local compressibility/Figs/ljsph10Rs5_fluct_bins.pdf\"\n",
    "plt.savefig(path,format=\"pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "846905bd-adab-4641-affb-ff9c9622eb1f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "92775e99-a55d-4863-9eb0-aa9799f5b35a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b4c7f1b4-2319-4225-b356-3f80089aefd5",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

